Origin of the Galaxy Mass-Metallicity-Star-Formation Relation

We describe an equilibrium model that links the metallicity of low-redshift galaxies to stellar evolution models. It enables the testing of different stellar initial mass functions and metal yields against observed galaxy metallicities. We show that the metallicities of more than 80,000 Sloan Digital Sky Survey (SDSS) galaxies in the low-redshift range $0.07\leq z\leq 0.3$ considerably constrain stellar evolution models that simultaneously relate galaxy stellar mass, metallicity, and star formation rates (SFRs) to the infall rate of low-metallicity extragalactic gas and outflow of enriched matter. A feature of our model is that it encompasses both the active star forming phases of a galaxy and epochs during which the same galaxy may lie fallow. We show that the galaxy-mass-metallicity-star-formation relation can be traced to infall of extragalactic gas mixing with native gas from host galaxies to form stars of observed metallicities, the most massive of which eject oxygen into extragalactic space. Most consequential among our findings is that, on average, extragalactic infall accounts for one half of the gas required for star formation, a ratio that is remarkably constant across galaxies with stellar masses ranging at least from $M* = 2 \times 10^9$ to $6\times 10^{10} M_{\odot}$. This leads us to propose that star formation is initiated when extragalactic infall roughly doubles the mass of marginally stable interstellar clouds. The processes described may also account quantitatively for the metallicity of extragalactic space, though to check this the fraction of extragalactic baryons will need to be more firmly established.

==> anc/supplementtable_fullz_allr_vns.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:       196246
total count in table (limited SFR and Mass range):       172676.
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         5         8        12        29        66       117       133       159       152       159       194       268       293       315       243       201
     0.050        13         8        27        73       165       228       289       272       250       208       260       276       307       332       249       199
     0.071        18        15        38       125       262       398       496       513       484       351       317       338       332       309       285       216
      0.10        23        16        79       188       427       717       858       831       758       590       516       434       426       354       279       206
      0.14        21        37        95       241       574       944      1149      1367      1329       996       787       607       475       365       282       221
      0.20        35        50       120       327       651      1179      1559      1856      1891      1589      1227       893       603       423       284       192
      0.28        20        62       156       332       670      1148      1842      2186      2529      2198      1846      1220       798       526       328       186
      0.40        41        83       172       333       649      1132      1689      2309      2768      2814      2367      1716      1061       632       358       188
      0.56        51       114       162       315       568       951      1540      2194      2859      3153      2826      2156      1420       819       406       203
      0.79        35        95       149       296       498       752      1177      1962      2630      3189      3114      2486      1710       986       473       233
      1.12        34        64       111       217       350       537       932      1505      2126      2827      2798      2587      1854      1150       530       241
      1.58        22        34        84       149       266       396       646      1015      1596      2089      2502      2317      1829      1115       612       230
      2.24        15        31        54       107       158       300       418       614       985      1327      1839      1876      1535      1030       554       231
      3.16        10        25        25        59       104       232       289       413       563       893      1124      1338      1206       811       458       194
      4.47        13        17        26        34        83       127       206       258       355       519       709       832       797       579       365       155
      6.31        16        15        31        22        47        67       108       165       217       278       414       455       471       400       223       130
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.6       1.0       1.5       3.7       8.5      15.0      17.1      20.4      19.5      20.4      24.9      34.4      37.7      40.5      31.2      25.8
     0.050       1.7       1.0       3.5       9.4      21.2      29.3      37.1      35.0      32.1      26.7      33.4      35.5      39.5      42.7      32.0      25.6
     0.071       2.3       1.9       4.9      16.1      33.7      51.1      63.7      65.9      62.2      45.1      40.7      43.4      42.7      39.7      36.6      27.8
      0.10       3.0       2.1      10.2      24.2      54.9      92.1     110.3     106.8      97.4      75.8      66.3      55.8      54.7      45.5      35.9      26.5
      0.14       2.7       4.8      12.2      31.0      73.8     121.3     147.7     175.7     170.8     128.0     101.1      78.0      61.0      46.9      36.2      28.4
      0.20       4.5       6.4      15.4      42.0      83.7     151.5     200.3     238.5     243.0     204.2     157.7     114.8      77.5      54.4      36.5      24.7
      0.28       2.6       8.0      20.0      42.7      86.1     147.5     236.7     280.9     325.0     282.5     237.2     156.8     102.6      67.6      42.2      23.9
      0.40       5.3      10.7      22.1      42.8      83.4     145.5     217.1     296.7     355.7     361.6     304.2     220.5     136.3      81.2      46.0      24.2
      0.56       6.6      14.7      20.8      40.5      73.0     122.2     197.9     282.0     367.4     405.2     363.2     277.1     182.5     105.2      52.2      26.1
      0.79       4.5      12.2      19.1      38.0      64.0      96.6     151.3     252.1     338.0     409.8     400.2     319.5     219.8     126.7      60.8      29.9
      1.12       4.4       8.2      14.3      27.9      45.0      69.0     119.8     193.4     273.2     363.3     359.6     332.5     238.3     147.8      68.1      31.0
      1.58       2.8       4.4      10.8      19.1      34.2      50.9      83.0     130.4     205.1     268.5     321.5     297.8     235.0     143.3      78.6      29.6
      2.24       1.9       4.0       6.9      13.8      20.3      38.6      53.7      78.9     126.6     170.5     236.3     241.1     197.3     132.4      71.2      29.7
      3.16       1.3       3.2       3.2       7.6      13.4      29.8      37.1      53.1      72.4     114.8     144.4     171.9     155.0     104.2      58.9      24.9
      4.47       1.7       2.2       3.3       4.4      10.7      16.3      26.5      33.2      45.6      66.7      91.1     106.9     102.4      74.4      46.9      19.9
      6.31       2.1       1.9       4.0       2.8       6.0       8.6      13.9      21.2      27.9      35.7      53.2      58.5      60.5      51.4      28.7      16.7
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350      2.61      3.26      5.16      4.94      5.10      4.86      4.99      4.84      4.12      3.82      3.29      3.39      4.20      4.69      5.70      7.15
    0.0500      3.15      2.82      3.86      4.84      4.94      5.00      5.02      4.88      5.12      4.45      3.59      3.62      4.31      4.90      5.65      6.94
    0.0710      3.25      2.88      4.10      4.52      4.65      4.67      4.84      5.00      5.16      4.91      4.69      4.13      4.31      4.93      5.73      7.04
     0.100      2.39      3.55      3.85      4.19      4.38      4.53      4.72      4.83      5.17      5.36      5.44      4.96      4.82      5.04      5.94      7.04
     0.140      2.23      2.29      3.63      3.83      4.09      4.20      4.51      4.64      4.94      5.32      5.51      5.45      5.08      5.34      6.05      6.82
     0.200      2.08      2.30      3.25      3.49      3.80      4.05      4.25      4.45      4.80      5.21      5.60      5.59      5.81      5.83      6.19      7.12
     0.280      2.11      2.18      2.85      3.26      3.48      3.79      4.01      4.25      4.65      5.12      5.43      5.77      6.00      5.99      6.32      7.42
     0.400      1.67      2.11      2.40      2.92      3.15      3.45      3.83      4.13      4.54      4.95      5.40      5.91      6.08      6.32      6.76      7.59
     0.560      1.78      1.98      2.35      2.61      3.02      3.19      3.52      3.94      4.35      4.78      5.31      5.74      6.09      6.49      6.86      7.59
     0.790      1.81      2.04      2.06      2.35      2.76      3.01      3.27      3.73      4.29      4.63      5.12      5.62      6.06      6.36      7.02      7.77
      1.12      1.75      1.99      2.23      2.39      2.58      2.90      3.20      3.61      4.04      4.46      5.00      5.57      5.93      6.51      6.84      7.88
      1.58      1.93      1.98      2.33      2.48      2.63      2.82      3.15      3.48      3.89      4.35      4.84      5.43      5.86      6.45      7.29      7.75
      2.24      1.90      2.49      2.34      2.42      2.60      2.93      3.11      3.32      3.74      4.20      4.72      5.25      5.70      6.32      7.16      7.85
      3.16      1.96      2.28      2.30      2.59      2.65      2.95      3.14      3.41      3.71      4.01      4.62      5.10      5.66      6.35      6.99      8.17
      4.47      2.82      2.11      2.78      2.72      2.96      2.99      3.19      3.46      3.89      4.04      4.46      4.98      5.46      6.11      6.70      7.37
      6.31      2.59      2.17      2.30      2.86      2.95      3.08      3.38      3.51      3.73      3.98      4.28      4.77      5.40      6.12      6.60      7.53
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.28      0.28      0.39      0.51      0.59      0.66      0.79      0.64      0.55      0.54      0.43       NaN      0.56       NaN      0.65       NaN
     0.050      0.29      0.37      0.50      0.55      0.64      0.72      0.74      0.73      0.46      0.59      0.68       NaN       NaN      0.93      0.70       NaN
     0.071      0.28      0.36      0.44      0.55      0.64      0.73      0.74      0.84      0.79      0.67      0.73      0.98      0.43      0.53      0.88       NaN
      0.10      0.29      0.37      0.43      0.58      0.68      0.75      0.82      0.88      0.85      0.97      0.83      0.68      0.59      0.64      0.45       NaN
      0.14      0.27      0.43      0.47      0.56      0.67      0.76      0.84      0.92      0.92      0.97      0.86      0.91      0.77      0.58      0.70      0.41
      0.20      0.36      0.39      0.49      0.57      0.68      0.79      0.90      0.95      0.99      1.02      1.01      0.99      0.98      0.79      0.53       NaN
      0.28      0.43      0.47      0.51      0.57      0.69      0.80      0.91      0.98      1.02      1.05      1.05      1.09      1.11      1.05      0.73      1.95
      0.40      0.41      0.43      0.52      0.54      0.69      0.81      0.92      1.02      1.06      1.09      1.13      1.14      1.13      1.24      0.77       NaN
      0.56      0.40      0.43      0.47      0.58      0.70      0.83      0.96      1.03      1.10      1.12      1.17      1.14      1.17      1.26      1.15      1.00
      0.79      0.30      0.41      0.50      0.58      0.68      0.78      0.94      1.04      1.10      1.16      1.20      1.19      1.23      1.23      1.31      1.17
      1.12      0.41      0.41      0.43      0.54      0.68      0.78      0.91      1.02      1.13      1.18      1.20      1.24      1.24      1.29      1.30      1.10
      1.58      0.24      0.39      0.42      0.50      0.65      0.73      0.88      1.01      1.12      1.19      1.23      1.25      1.27      1.27      1.26      1.07
      2.24      0.40      0.22      0.42      0.49      0.57      0.70      0.84      0.96      1.08      1.19      1.24      1.27      1.29      1.30      1.29      1.23
      3.16      0.26      0.41      0.39      0.49      0.50      0.64      0.77      0.92      1.03      1.16      1.22      1.27      1.30      1.30      1.28      1.31
      4.47      0.38      0.40      0.40      0.49      0.50      0.57      0.72      0.84      0.96      1.13      1.21      1.28      1.32      1.30      1.35      1.39
      6.31      0.21      0.33      0.41      0.52      0.49      0.61      0.72      0.81      0.90      1.04      1.16      1.27      1.30      1.32      1.32      1.29
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.12      0.14      0.19      0.29      0.28      0.20      0.10      0.13      0.11      0.07      0.05      0.00      0.03      0.00      0.04      0.00
     0.050      0.17      0.17      0.26      0.26      0.33      0.32      0.21      0.14      0.11      0.18      0.10      0.00      0.00      0.06      0.04      0.00
     0.071      0.18      0.21      0.21      0.22      0.32      0.37      0.28      0.25      0.20      0.18      0.16      0.09      0.04      0.03      0.10      0.00
      0.10      0.18      0.22      0.17      0.19      0.27      0.39      0.38      0.34      0.26      0.26      0.21      0.15      0.12      0.10      0.03      0.00
      0.14      0.23      0.27      0.22      0.17      0.23      0.37      0.43      0.41      0.35      0.30      0.25      0.17      0.12      0.11      0.06      0.03
      0.20      0.21      0.24      0.19      0.17      0.20      0.31      0.46      0.48      0.43      0.38      0.31      0.26      0.21      0.12      0.09      0.00
      0.28      0.21      0.27      0.18      0.18      0.19      0.27      0.42      0.51      0.49      0.45      0.39      0.35      0.26      0.19      0.14      0.15
      0.40      0.25      0.15      0.22      0.19      0.20      0.22      0.36      0.48      0.54      0.51      0.46      0.39      0.31      0.27      0.16      0.00
      0.56      0.17      0.18      0.18      0.21      0.21      0.23      0.30      0.43      0.55      0.56      0.52      0.45      0.38      0.34      0.23      0.16
      0.79      0.25      0.18      0.21      0.20      0.20      0.22      0.27      0.36      0.52      0.59      0.58      0.51      0.44      0.38      0.32      0.24
      1.12      0.20      0.17      0.20      0.22      0.20      0.22      0.27      0.31      0.44      0.58      0.61      0.58      0.51      0.43      0.40      0.23
      1.58      0.13      0.20      0.19      0.20      0.23      0.21      0.23      0.30      0.35      0.53      0.62      0.62      0.57      0.48      0.39      0.28
      2.24      0.28      0.16      0.13      0.23      0.21      0.20      0.24      0.28      0.32      0.43      0.58      0.65      0.62      0.55      0.47      0.40
      3.16      0.15      0.38      0.21      0.21      0.22      0.21      0.22      0.23      0.29      0.39      0.50      0.62      0.66      0.62      0.55      0.46
      4.47      0.17      0.20      0.16      0.18      0.23      0.21      0.19      0.23      0.28      0.33      0.45      0.56      0.65      0.67      0.58      0.57
      6.31      0.23      0.23      0.21      0.27      0.21      0.20      0.23      0.20      0.25      0.34      0.39      0.52      0.60      0.67      0.62      0.53


==> anc/supplementtable_fullz_allr_vss.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        81584
total count in table (limited SFR and Mass range):       81583.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         4         3         5        17        22        12         3         6         6         4         2         0         0         0         1         0
     0.050         6         7        18        56        97        54        24         9        11        13         6         0         0         2         1         0
     0.071        11        12        33       113       188       148        71        46        32        20        12         3         3         0         2         0
      0.10        17        12        74       174       368       395       237       135        70        45        30        13        10         4         1         0
      0.14        16        32        85       232       531       689       505       343       217       103        59        17         8         4         2         1
      0.20        31        48       117       316       627      1034       966       719       457       251       117        66        24         7         3         0
      0.28        17        55       154       323       656      1073      1400      1183       843       504       278       124        37        16         6         2
      0.40        40        83       165       327       639      1095      1466      1636      1272       848       488       221        83        32         9         0
      0.56        51       110       156       308       553       929      1437      1797      1686      1291       740       393       164        65        14         6
      0.79        34        92       148       293       494       741      1132      1761      1895      1651      1111       567       243       101        28         9
      1.12        32        63       111       210       347       530       901      1415      1788      1815      1256       766       380       139        56        11
      1.58        21        34        82       147       262       393       634       962      1460      1582      1446       894       482       190        60        15
      2.24        15        31        54       104       156       295       404       588       919      1147      1260       978       519       234        85        27
      3.16        10        24        25        56       102       226       283       403       535       793       904       841       523       244        98        28
      4.47        12        14        26        34        82       126       204       252       340       480       593       611       459       235        77        31
      6.31        15        13        31        22        46        67       105       163       209       252       366       355       317       190        68        23
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.5       0.4       0.6       2.2       2.8       1.5       0.4       0.8       0.8       0.5       0.3       0.0       0.0       0.0       0.1       0.0
     0.050       0.8       0.9       2.3       7.2      12.5       6.9       3.1       1.2       1.4       1.7       0.8       0.0       0.0       0.3       0.1       0.0
     0.071       1.4       1.5       4.2      14.5      24.2      19.0       9.1       5.9       4.1       2.6       1.5       0.4       0.4       0.0       0.3       0.0
      0.10       2.2       1.5       9.5      22.4      47.3      50.8      30.5      17.3       9.0       5.8       3.9       1.7       1.3       0.5       0.1       0.0
      0.14       2.1       4.1      10.9      29.8      68.2      88.5      64.9      44.1      27.9      13.2       7.6       2.2       1.0       0.5       0.3       0.1
      0.20       4.0       6.2      15.0      40.6      80.6     132.9     124.1      92.4      58.7      32.3      15.0       8.5       3.1       0.9       0.4       0.0
      0.28       2.2       7.1      19.8      41.5      84.3     137.9     179.9     152.0     108.3      64.8      35.7      15.9       4.8       2.1       0.8       0.3
      0.40       5.1      10.7      21.2      42.0      82.1     140.7     188.4     210.2     163.5     109.0      62.7      28.4      10.7       4.1       1.2       0.0
      0.56       6.6      14.1      20.0      39.6      71.1     119.4     184.7     230.9     216.7     165.9      95.1      50.5      21.1       8.4       1.8       0.8
      0.79       4.4      11.8      19.0      37.7      63.5      95.2     145.5     226.3     243.5     212.2     142.8      72.9      31.2      13.0       3.6       1.2
      1.12       4.1       8.1      14.3      27.0      44.6      68.1     115.8     181.8     229.8     233.2     161.4      98.4      48.8      17.9       7.2       1.4
      1.58       2.7       4.4      10.5      18.9      33.7      50.5      81.5     123.6     187.6     203.3     185.8     114.9      61.9      24.4       7.7       1.9
      2.24       1.9       4.0       6.9      13.4      20.0      37.9      51.9      75.6     118.1     147.4     161.9     125.7      66.7      30.1      10.9       3.5
      3.16       1.3       3.1       3.2       7.2      13.1      29.0      36.4      51.8      68.8     101.9     116.2     108.1      67.2      31.4      12.6       3.6
      4.47       1.5       1.8       3.3       4.4      10.5      16.2      26.2      32.4      43.7      61.7      76.2      78.5      59.0      30.2       9.9       4.0
      6.31       1.9       1.7       4.0       2.8       5.9       8.6      13.5      20.9      26.9      32.4      47.0      45.6      40.7      24.4       8.7       3.0
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350      2.61      3.26      3.07      4.94      5.05      4.37      3.13      3.06      5.56      3.93      27.8                                    6.73          
    0.0500      2.83      2.82      4.24      4.76      4.91      4.93      4.99      3.76      3.09      5.21      4.91                          4.96      6.10          
    0.0710      3.19      2.88      4.10      4.52      4.61      4.78      4.59      4.78      4.59      4.03      4.38      6.22      5.31                6.10          
     0.100      2.30      3.55      3.87      4.13      4.38      4.54      4.67      4.43      4.12      5.13      4.77      5.75      4.90      5.61     0.986          
     0.140      2.23      2.25      3.63      3.84      4.07      4.21      4.49      4.43      4.49      4.49      5.52      5.62      6.54      4.90      10.4      9.18
     0.200      2.03      2.29      3.24      3.51      3.80      4.06      4.25      4.27      4.46      4.76      5.05      5.32      5.89      6.23      5.33          
     0.280      1.97      2.12      2.85      3.26      3.48      3.80      4.04      4.19      4.39      4.51      5.06      5.41      5.80      5.68      5.65      5.43
     0.400      1.67      2.11      2.38      2.92      3.14      3.45      3.82      4.07      4.30      4.57      4.90      5.34      5.62      6.02      6.76          
     0.560      1.78      1.92      2.33      2.61      3.00      3.18      3.52      3.92      4.18      4.37      4.83      5.19      5.58      6.05      6.94      6.23
     0.790      1.81      2.04      2.08      2.34      2.76      3.01      3.26      3.70      4.15      4.40      4.72      5.14      5.51      6.28      6.83      7.52
      1.12      1.75      1.97      2.23      2.38      2.57      2.90      3.18      3.58      4.00      4.33      4.75      5.12      5.37      5.99      6.48      7.87
      1.58      1.86      1.98      2.33      2.46      2.60      2.82      3.14      3.48      3.88      4.28      4.65      5.07      5.40      6.21      7.18      7.50
      2.24      1.90      2.49      2.34      2.42      2.60      2.92      3.08      3.28      3.70      4.16      4.55      5.08      5.32      6.31      6.81      7.46
      3.16      1.96      2.28      2.30      2.62      2.64      2.95      3.12      3.41      3.71      4.04      4.56      4.99      5.51      6.46      6.82      8.47
      4.47      2.82      2.11      2.78      2.72      2.96      2.99      3.23      3.45      3.91      4.04      4.42      4.87      5.31      6.19      6.69      7.76
      6.31      2.52      1.98      2.30      2.86      2.95      3.08      3.30      3.51      3.71      3.97      4.28      4.77      5.42      6.06      7.04      7.38
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.28      0.28      0.39      0.51      0.59      0.66      0.79      0.64      0.55      0.54      0.45       NaN       NaN       NaN      0.65       NaN
     0.050      0.29      0.37      0.50      0.55      0.63      0.72      0.74      0.73      0.46      0.59      0.68       NaN       NaN      0.93      0.70       NaN
     0.071      0.28      0.36      0.44      0.55      0.64      0.73      0.74      0.84      0.79      0.67      0.73      0.98      0.43       NaN      0.88       NaN
      0.10      0.29      0.37      0.43      0.58      0.68      0.75      0.82      0.88      0.85      0.99      0.83      0.68      0.59      0.64      0.45       NaN
      0.14      0.27      0.43      0.47      0.56      0.67      0.76      0.84      0.91      0.92      0.97      0.86      0.82      0.77      0.58      0.70      0.41
      0.20      0.36      0.39      0.49      0.57      0.68      0.79      0.90      0.95      0.99      1.02      0.99      0.99      0.98      0.79      0.53       NaN
      0.28      0.43      0.47      0.51      0.57      0.69      0.80      0.91      0.98      1.02      1.05      1.05      1.09      1.11      1.18      0.73      1.95
      0.40      0.41      0.43      0.52      0.54      0.69      0.81      0.92      1.02      1.06      1.09      1.13      1.14      1.13      1.27      0.77       NaN
      0.56      0.40      0.43      0.47      0.58      0.70      0.83      0.96      1.03      1.10      1.12      1.17      1.14      1.17      1.26      1.15      1.00
      0.79      0.30      0.41      0.50      0.58      0.68      0.78      0.94      1.04      1.10      1.16      1.20      1.19      1.23      1.23      1.31      1.17
      1.12      0.41      0.41      0.43      0.54      0.68      0.78      0.91      1.02      1.13      1.18      1.20      1.24      1.24      1.29      1.30      1.10
      1.58      0.24      0.39      0.42      0.50      0.65      0.73      0.88      1.01      1.12      1.19      1.23      1.26      1.27      1.28      1.30      1.07
      2.24      0.40      0.22      0.42      0.49      0.57      0.70      0.84      0.96      1.08      1.19      1.24      1.27      1.29      1.30      1.27      1.23
      3.16      0.26      0.41      0.39      0.49      0.50      0.64      0.77      0.92      1.03      1.16      1.22      1.28      1.30      1.30      1.28      1.31
      4.47      0.38      0.40      0.40      0.49      0.50      0.57      0.72      0.85      0.96      1.13      1.20      1.28      1.32      1.30      1.35      1.39
      6.31      0.21      0.33      0.41      0.52      0.49      0.61      0.72      0.81      0.90      1.04      1.16      1.26      1.30      1.33      1.32      1.31
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.04      0.01      0.06      0.14      0.14      0.10      0.19      0.22      0.18      0.10      0.09       NaN       NaN       NaN       NaN       NaN
     0.050      0.11      0.10      0.14      0.13      0.14      0.16      0.18      0.25      0.18      0.25      0.21       NaN       NaN      0.38       NaN       NaN
     0.071      0.11      0.14      0.15      0.15      0.14      0.16      0.18      0.21      0.27      0.28      0.22      0.20      0.06       NaN      0.23       NaN
      0.10      0.12      0.14      0.14      0.13      0.14      0.17      0.19      0.20      0.26      0.33      0.31      0.39      0.40      0.23       NaN       NaN
      0.14      0.19      0.23      0.18      0.14      0.15      0.16      0.16      0.20      0.22      0.26      0.31      0.37      0.34      0.67      0.02       NaN
      0.20      0.18      0.23      0.17      0.14      0.16      0.17      0.18      0.20      0.22      0.24      0.28      0.31      0.34      0.41      0.48       NaN
      0.28      0.16      0.23      0.17      0.16      0.17      0.18      0.18      0.20      0.20      0.23      0.26      0.30      0.39      0.40      0.61      0.81
      0.40      0.24      0.15      0.20      0.18      0.18      0.18      0.19      0.19      0.19      0.21      0.24      0.29      0.32      0.40      0.46       NaN
      0.56      0.17      0.16      0.16      0.19      0.17      0.20      0.20      0.19      0.19      0.20      0.21      0.25      0.28      0.33      0.37      0.27
      0.79      0.25      0.17      0.21      0.19      0.19      0.20      0.20      0.19      0.19      0.19      0.21      0.22      0.25      0.31      0.22      0.31
      1.12      0.18      0.16      0.20      0.20      0.19      0.20      0.22      0.19      0.19      0.18      0.19      0.21      0.26      0.28      0.27      0.30
      1.58      0.12      0.20      0.18      0.19      0.22      0.20      0.20      0.21      0.18      0.18      0.19      0.20      0.22      0.23      0.26      0.27
      2.24      0.28      0.16      0.13      0.22      0.20      0.19      0.20      0.21      0.19      0.18      0.18      0.19      0.20      0.21      0.27      0.32
      3.16      0.15      0.37      0.21      0.19      0.20      0.19      0.20      0.19      0.20      0.19      0.18      0.17      0.19      0.21      0.20      0.23
      4.47      0.14      0.16      0.16      0.18      0.22      0.21      0.18      0.20      0.20      0.19      0.18      0.17      0.17      0.20      0.23      0.26
      6.31      0.22      0.21      0.21      0.27      0.20      0.20      0.20      0.17      0.18      0.19      0.18      0.18      0.18      0.16      0.16      0.19


==> anc/supplementtable_fullz_allr_vssfs.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        82028
total count in table (limited SFR and Mass range):       82027.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         4         3         5        17        22        12         3         6         6         4         3         0         1         0         1         0
     0.050         6         7        18        57        98        54        24         9        11        14         6         0         0         2         1         0
     0.071        11        12        33       113       188       148        71        48        32        20        13         3         3         1         3         0
      0.10        17        12        74       174       368       395       237       135        70        46        30        13        10         5         1         0
      0.14        16        32        87       232       531       689       505       344       218       103        59        18         8         4         2         1
      0.20        31        48       117       316       628      1035       966       719       459       251       119        67        24         7         3         0
      0.28        17        55       154       323       656      1074      1400      1183       844       504       278       125        37        16         6         2
      0.40        40        83       166       327       639      1095      1468      1637      1273       849       489       221        83        32         9         0
      0.56        51       110       156       308       553       929      1437      1798      1688      1295       740       395       164        66        14         6
      0.79        34        92       148       293       494       742      1132      1761      1895      1656      1115       567       243       101        28         9
      1.12        32        63       111       213       347       530       901      1415      1799      1821      1260       773       381       139        56        11
      1.58        21        34        82       147       262       393       634       962      1464      1595      1459       908       488       195        60        15
      2.24        15        31        54       104       156       296       406       588       924      1155      1272       997       540       240        88        27
      3.16        10        24        25        56       102       226       283       403       538       802       912       866       543       256       101        28
      4.47        12        14        26        34        82       126       204       253       340       485       609       632       480       248        81        33
      6.31        15        13        31        22        46        67       105       163       209       254       372       370       333       205        73        27
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.5       0.4       0.6       2.2       2.8       1.5       0.4       0.8       0.8       0.5       0.4       0.0       0.1       0.0       0.1       0.0
     0.050       0.8       0.9       2.3       7.3      12.6       6.9       3.1       1.2       1.4       1.8       0.8       0.0       0.0       0.3       0.1       0.0
     0.071       1.4       1.5       4.2      14.5      24.2      19.0       9.1       6.2       4.1       2.6       1.7       0.4       0.4       0.1       0.4       0.0
      0.10       2.2       1.5       9.5      22.4      47.3      50.8      30.5      17.3       9.0       5.9       3.9       1.7       1.3       0.6       0.1       0.0
      0.14       2.1       4.1      11.2      29.8      68.2      88.5      64.9      44.2      28.0      13.2       7.6       2.3       1.0       0.5       0.3       0.1
      0.20       4.0       6.2      15.0      40.6      80.7     133.0     124.1      92.4      59.0      32.3      15.3       8.6       3.1       0.9       0.4       0.0
      0.28       2.2       7.1      19.8      41.5      84.3     138.0     179.9     152.0     108.5      64.8      35.7      16.1       4.8       2.1       0.8       0.3
      0.40       5.1      10.7      21.3      42.0      82.1     140.7     188.7     210.4     163.6     109.1      62.8      28.4      10.7       4.1       1.2       0.0
      0.56       6.6      14.1      20.0      39.6      71.1     119.4     184.7     231.1     216.9     166.4      95.1      50.8      21.1       8.5       1.8       0.8
      0.79       4.4      11.8      19.0      37.7      63.5      95.4     145.5     226.3     243.5     212.8     143.3      72.9      31.2      13.0       3.6       1.2
      1.12       4.1       8.1      14.3      27.4      44.6      68.1     115.8     181.8     231.2     234.0     161.9      99.3      49.0      17.9       7.2       1.4
      1.58       2.7       4.4      10.5      18.9      33.7      50.5      81.5     123.6     188.1     205.0     187.5     116.7      62.7      25.1       7.7       1.9
      2.24       1.9       4.0       6.9      13.4      20.0      38.0      52.2      75.6     118.7     148.4     163.5     128.1      69.4      30.8      11.3       3.5
      3.16       1.3       3.1       3.2       7.2      13.1      29.0      36.4      51.8      69.1     103.1     117.2     111.3      69.8      32.9      13.0       3.6
      4.47       1.5       1.8       3.3       4.4      10.5      16.2      26.2      32.5      43.7      62.3      78.3      81.2      61.7      31.9      10.4       4.2
      6.31       1.9       1.7       4.0       2.8       5.9       8.6      13.5      20.9      26.9      32.6      47.8      47.5      42.8      26.3       9.4       3.5
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350      2.61      3.26      3.07      4.94      5.05      4.37      3.13      3.06      5.56      3.93      4.56                2.27                6.73          
    0.0500      2.83      2.82      4.24      4.70      4.91      4.93      4.99      3.76      3.09      5.71      4.91                          4.96      6.10          
    0.0710      3.19      2.88      4.10      4.52      4.61      4.78      4.59      4.75      4.59      4.03      4.10      6.22      5.31      6.33      3.93          
     0.100      2.30      3.55      3.87      4.13      4.38      4.54      4.67      4.43      4.12      5.13      4.77      5.75      4.90      4.84     0.986          
     0.140      2.23      2.25      3.63      3.84      4.07      4.21      4.49      4.45      4.50      4.49      5.52      6.03      6.54      4.90      10.4      9.18
     0.200      2.03      2.29      3.24      3.51      3.81      4.06      4.25      4.27      4.46      4.76      5.05      5.32      5.89      6.23      5.33          
     0.280      1.97      2.12      2.85      3.26      3.48      3.80      4.04      4.19      4.39      4.51      5.06      5.41      5.80      5.68      5.65      5.43
     0.400      1.67      2.11      2.40      2.92      3.14      3.45      3.82      4.07      4.30      4.57      4.90      5.34      5.62      6.02      6.76          
     0.560      1.78      1.92      2.33      2.61      3.00      3.18      3.52      3.92      4.17      4.37      4.83      5.20      5.58      6.06      6.94      6.23
     0.790      1.81      2.04      2.08      2.34      2.76      3.01      3.26      3.70      4.15      4.41      4.72      5.14      5.51      6.28      6.83      7.52
      1.12      1.75      1.97      2.23      2.39      2.57      2.90      3.18      3.58      4.00      4.33      4.75      5.12      5.37      5.99      6.48      7.87
      1.58      1.86      1.98      2.33      2.46      2.60      2.82      3.14      3.48      3.87      4.27      4.65      5.05      5.39      6.13      7.18      7.50
      2.24      1.90      2.49      2.34      2.42      2.60      2.92      3.10      3.28      3.70      4.14      4.53      5.03      5.31      6.24      6.81      7.46
      3.16      1.96      2.28      2.30      2.62      2.64      2.95      3.12      3.41      3.71      4.02      4.55      4.97      5.44      6.29      6.71      8.47
      4.47      2.82      2.11      2.78      2.72      2.96      2.99      3.23      3.45      3.91      4.02      4.39      4.86      5.28      6.09      6.60      7.70
      6.31      2.52      1.98      2.30      2.86      2.95      3.08      3.30      3.51      3.71      3.97      4.28      4.77      5.32      5.97      6.81      7.38
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.28      0.28      0.39      0.51      0.59      0.66      0.79      0.64      0.55      0.54      0.43       NaN      0.56       NaN      0.65       NaN
     0.050      0.29      0.37      0.50      0.55      0.64      0.72      0.74      0.73      0.46      0.59      0.68       NaN       NaN      0.93      0.70       NaN
     0.071      0.28      0.36      0.44      0.55      0.64      0.73      0.74      0.84      0.79      0.67      0.73      0.98      0.43      0.53      0.88       NaN
      0.10      0.29      0.37      0.43      0.58      0.68      0.75      0.82      0.88      0.85      0.99      0.83      0.68      0.59      0.64      0.45       NaN
      0.14      0.27      0.43      0.47      0.56      0.67      0.76      0.84      0.92      0.93      0.97      0.86      0.91      0.77      0.58      0.70      0.41
      0.20      0.36      0.39      0.49      0.57      0.68      0.79      0.90      0.95      0.99      1.02      1.01      0.99      0.98      0.79      0.53       NaN
      0.28      0.43      0.47      0.51      0.57      0.69      0.80      0.91      0.98      1.02      1.05      1.05      1.09      1.11      1.18      0.73      1.95
      0.40      0.41      0.43      0.52      0.54      0.69      0.81      0.92      1.02      1.06      1.09      1.13      1.14      1.13      1.27      0.77       NaN
      0.56      0.40      0.43      0.47      0.58      0.70      0.83      0.96      1.03      1.10      1.12      1.17      1.14      1.17      1.26      1.15      1.00
      0.79      0.30      0.41      0.50      0.58      0.68      0.78      0.94      1.04      1.10      1.16      1.20      1.19      1.23      1.23      1.31      1.17
      1.12      0.41      0.41      0.43      0.54      0.68      0.78      0.91      1.02      1.13      1.18      1.20      1.24      1.24      1.29      1.30      1.10
      1.58      0.24      0.39      0.42      0.50      0.65      0.73      0.88      1.01      1.12      1.19      1.23      1.25      1.27      1.27      1.30      1.07
      2.24      0.40      0.22      0.42      0.49      0.57      0.70      0.84      0.96      1.08      1.19      1.24      1.27      1.29      1.30      1.29      1.23
      3.16      0.26      0.41      0.39      0.49      0.50      0.64      0.77      0.92      1.03      1.16      1.22      1.27      1.30      1.30      1.28      1.31
      4.47      0.38      0.40      0.40      0.49      0.50      0.57      0.72      0.84      0.96      1.13      1.21      1.28      1.32      1.30      1.35      1.39
      6.31      0.21      0.33      0.41      0.52      0.49      0.61      0.72      0.81      0.90      1.04      1.16      1.27      1.30      1.32      1.32      1.29
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.04      0.01      0.06      0.14      0.14      0.10      0.19      0.22      0.18      0.10      0.07       NaN       NaN       NaN       NaN       NaN
     0.050      0.11      0.10      0.14      0.14      0.14      0.16      0.18      0.25      0.18      0.27      0.21       NaN       NaN      0.38       NaN       NaN
     0.071      0.11      0.14      0.15      0.15      0.14      0.16      0.18      0.21      0.27      0.28      0.24      0.20      0.06       NaN      0.44       NaN
      0.10      0.12      0.14      0.14      0.13      0.14      0.17      0.19      0.20      0.26      0.32      0.31      0.39      0.40      0.33       NaN       NaN
      0.14      0.19      0.23      0.18      0.14      0.15      0.16      0.16      0.20      0.22      0.26      0.31      0.37      0.34      0.67      0.02       NaN
      0.20      0.18      0.23      0.17      0.14      0.16      0.17      0.18      0.20      0.22      0.24      0.30      0.31      0.34      0.41      0.48       NaN
      0.28      0.16      0.23      0.17      0.16      0.17      0.18      0.18      0.20      0.20      0.23      0.26      0.30      0.39      0.40      0.61      0.81
      0.40      0.24      0.15      0.20      0.18      0.18      0.18      0.19      0.19      0.19      0.21      0.24      0.29      0.32      0.40      0.46       NaN
      0.56      0.17      0.16      0.16      0.19      0.17      0.20      0.20      0.19      0.19      0.20      0.21      0.25      0.28      0.34      0.37      0.27
      0.79      0.25      0.17      0.21      0.19      0.19      0.20      0.20      0.19      0.19      0.19      0.21      0.22      0.25      0.31      0.22      0.31
      1.12      0.18      0.16      0.20      0.20      0.19      0.20      0.22      0.19      0.19      0.18      0.19      0.21      0.26      0.28      0.27      0.30
      1.58      0.12      0.20      0.18      0.19      0.22      0.20      0.20      0.21      0.18      0.18      0.19      0.20      0.22      0.22      0.26      0.27
      2.24      0.28      0.16      0.13      0.22      0.20      0.19      0.20      0.21      0.20      0.18      0.18      0.19      0.20      0.21      0.26      0.32
      3.16      0.15      0.37      0.21      0.19      0.20      0.19      0.20      0.19      0.20      0.19      0.18      0.17      0.19      0.21      0.20      0.23
      4.47      0.14      0.16      0.16      0.18      0.22      0.21      0.18      0.20      0.20      0.19      0.18      0.17      0.17      0.22      0.23      0.25
      6.31      0.22      0.21      0.21      0.27      0.20      0.20      0.20      0.17      0.18      0.19      0.18      0.18      0.17      0.16      0.16      0.17


==> anc/supplementtable_fullz_larger_vns.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        75288
total count in table (limited SFR and Mass range):       67778.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         1         4        10        28        45        59        66        52        47        46        51        74       103       164       188
     0.050         3         0         4        28        69        99       130       104       118        86        80        68        94       128       169       187
     0.071         1         2         7        31        63       117       191       227       239       158       142       115       111       131       187       196
      0.10         1         0         6        22        90       182       285       321       370       325       274       198       174       158       207       191
      0.14         2         0         2        25        62       166       285       433       552       534       443       323       230       199       204       207
      0.20         0         4         4        16        53       155       314       511       729       797       741       521       376       269       217       178
      0.28         0         0         6         7        34        98       275       491       880      1047      1040       756       523       373       253       173
      0.40         0         0         1         6        18        76       197       452       848      1211      1334      1117       739       461       308       174
      0.56         1         1         3         2        10        32       114       332       753      1191      1509      1374       998       628       349       198
      0.79         1         2         1         3         1        25        70       256       616      1077      1490      1533      1204       768       424       219
      1.12         1         1         2         2         4         7        49       150       366       829      1246      1562      1267       913       466       235
      1.58         0         0         0         0         3         6        21        72       231       549       964      1300      1203       870       561       222
      2.24         0         0         0         1         1         4         9        40       112       286       669       973       975       783       496       220
      3.16         0         0         0         0         1         2         5        20        66       157       359       633       741       631       403       188
      4.47         0         0         0         1         0         0         2        15        31        98       196       353       454       451       311       145
      6.31         0         0         0         0         1         0         1         8        10        41        99       170       255       289       186       122
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.1       0.5       1.3       3.6       5.8       7.6       8.5       6.7       6.0       5.9       6.6       9.5      13.2      21.1      24.2
     0.050       0.4       0.0       0.5       3.6       8.9      12.7      16.7      13.4      15.2      11.1      10.3       8.7      12.1      16.4      21.7      24.0
     0.071       0.1       0.3       0.9       4.0       8.1      15.0      24.5      29.2      30.7      20.3      18.2      14.8      14.3      16.8      24.0      25.2
      0.10       0.1       0.0       0.8       2.8      11.6      23.4      36.6      41.3      47.5      41.8      35.2      25.4      22.4      20.3      26.6      24.5
      0.14       0.3       0.0       0.3       3.2       8.0      21.3      36.6      55.6      70.9      68.6      56.9      41.5      29.6      25.6      26.2      26.6
      0.20       0.0       0.5       0.5       2.1       6.8      19.9      40.4      65.7      93.7     102.4      95.2      67.0      48.3      34.6      27.9      22.9
      0.28       0.0       0.0       0.8       0.9       4.4      12.6      35.3      63.1     113.1     134.6     133.7      97.2      67.2      47.9      32.5      22.2
      0.40       0.0       0.0       0.1       0.8       2.3       9.8      25.3      58.1     109.0     155.6     171.4     143.5      95.0      59.2      39.6      22.4
      0.56       0.1       0.1       0.4       0.3       1.3       4.1      14.7      42.7      96.8     153.1     193.9     176.6     128.3      80.7      44.9      25.4
      0.79       0.1       0.3       0.1       0.4       0.1       3.2       9.0      32.9      79.2     138.4     191.5     197.0     154.7      98.7      54.5      28.1
      1.12       0.1       0.1       0.3       0.3       0.5       0.9       6.3      19.3      47.0     106.5     160.1     200.7     162.8     117.3      59.9      30.2
      1.58       0.0       0.0       0.0       0.0       0.4       0.8       2.7       9.3      29.7      70.6     123.9     167.1     154.6     111.8      72.1      28.5
      2.24       0.0       0.0       0.0       0.1       0.1       0.5       1.2       5.1      14.4      36.8      86.0     125.0     125.3     100.6      63.7      28.3
      3.16       0.0       0.0       0.0       0.0       0.1       0.3       0.6       2.6       8.5      20.2      46.1      81.3      95.2      81.1      51.8      24.2
      4.47       0.0       0.0       0.0       0.1       0.0       0.0       0.3       1.9       4.0      12.6      25.2      45.4      58.3      58.0      40.0      18.6
      6.31       0.0       0.0       0.0       0.0       0.1       0.0       0.1       1.0       1.3       5.3      12.7      21.8      32.8      37.1      23.9      15.7
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                6.11      5.73      5.76      5.73      6.06      6.07      6.14      6.24      6.22      6.69      7.00      6.08      5.94      6.27      7.33
    0.0500      8.41                5.86      5.92      5.73      5.97      5.93      6.14      6.33      6.68      6.50      6.82      6.69      6.08      6.20      7.00
    0.0710      5.66      6.06      5.66      5.72      5.59      5.81      5.84      5.91      6.24      6.26      6.72      6.74      6.87      6.25      6.37      7.22
     0.100      71.7                5.44      5.91      5.71      5.74      5.80      5.93      6.06      6.54      6.69      7.01      6.63      6.53      6.44      7.13
     0.140      6.34                5.41      5.52      5.58      5.80      5.80      5.88      6.01      6.21      6.62      6.75      7.05      6.80      6.58      6.93
     0.200                7.10      5.62      5.61      5.62      5.71      5.72      5.84      6.02      6.20      6.45      6.77      7.09      6.92      6.72      7.24
     0.280                          5.50      5.36      5.46      5.64      5.74      5.78      6.00      6.22      6.35      6.74      6.98      6.79      6.82      7.52
     0.400                          6.56      5.62      5.57      5.74      5.74      5.78      5.88      6.11      6.29      6.64      6.88      7.00      7.16      7.72
     0.560      8.14      7.85      6.29      75.5      6.10      5.60      5.74      5.82      5.85      6.06      6.20      6.48      6.90      7.06      7.07      7.65
     0.790      5.90      8.18      5.24      5.85      5.74      5.86      5.74      5.81      5.88      5.96      6.18      6.44      6.78      6.91      7.30      7.91
      1.12      7.04      5.48      9.84      28.0      5.55      5.39      5.56      5.76      5.77      5.94      6.11      6.42      6.72      7.01      7.15      7.92
      1.58                                              6.30      5.68      5.62      5.65      5.84      5.81      6.09      6.34      6.61      6.93      7.49      7.79
      2.24                                    6.88      5.31      5.62      5.55      5.78      5.76      5.86      6.12      6.17      6.49      6.93      7.39      7.92
      3.16                                              5.69      9.20      5.77      5.71      5.85      5.81      5.99      6.22      6.41      6.91      7.33      8.24
      4.47                                    5.23                          5.58      5.58      5.76      5.62      5.85      6.20      6.37      6.62      7.01      7.45
      6.31                                              5.32                6.61      5.47      5.68      5.83      5.81      6.04      6.22      6.76      7.05      7.68
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN      0.51      0.60      0.75      0.80       NaN      0.75       NaN      0.32       NaN       NaN       NaN      0.65       NaN
     0.050       NaN       NaN      0.58      0.53      0.59      0.75      0.70      0.73      0.96      0.79      0.77       NaN       NaN       NaN      0.70       NaN
     0.071       NaN       NaN      0.49      0.52      0.61      0.67      0.72      0.82      0.69      0.86      0.65      0.98      0.49      0.53      0.56       NaN
      0.10       NaN       NaN      0.42      0.57      0.61      0.70      0.78      0.86      0.81      1.06      0.83      0.97      0.77      0.97       NaN       NaN
      0.14      0.45       NaN      0.49      0.56      0.64      0.74      0.78      0.90      0.97      1.00      0.99      1.13      0.76      0.58      0.70      0.41
      0.20       NaN      0.63      0.46      0.48      0.63      0.73      0.82      0.91      0.99      1.02      1.00      1.02      0.90      0.79      1.32       NaN
      0.28       NaN       NaN      0.55      0.52      0.62      0.74      0.85      0.91      0.98      1.06      1.05      1.11      1.08      1.18      0.87      0.80
      0.40       NaN       NaN      0.26      0.57      0.57      0.73      0.83      0.93      0.99      1.05      1.13      1.13      1.11      1.15      0.77       NaN
      0.56      0.76       NaN      0.51      0.19      0.57      0.69      0.82      0.94      1.02      1.07      1.15      1.12      1.17      1.25      1.15      0.91
      0.79      0.63       NaN      1.58      0.54       NaN      0.66      0.81      0.93      1.03      1.12      1.17      1.16      1.23      1.21      1.27      1.17
      1.12       NaN      0.49      1.34      1.21      0.53      0.51      0.78      0.88      1.01      1.11      1.18      1.24      1.22      1.29      1.24      1.10
      1.58       NaN       NaN       NaN       NaN       NaN      0.66      0.78      0.86      1.03      1.13      1.18      1.23      1.22      1.27      1.26      1.13
      2.24       NaN       NaN       NaN      0.21      0.83      0.68      0.80      0.83      0.99      1.10      1.18      1.24      1.28      1.29      1.29      1.27
      3.16       NaN       NaN       NaN       NaN      0.26      0.52      0.68      0.84      0.92      1.05      1.15      1.24      1.28      1.28      1.33      1.31
      4.47       NaN       NaN       NaN      0.49       NaN       NaN      0.90      0.83      0.87      1.02      1.16      1.25      1.29      1.29      1.35      1.41
      6.31       NaN       NaN       NaN       NaN      0.50       NaN       NaN      0.70      0.83      0.94      1.14      1.24      1.26      1.31      1.32      1.26
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN      0.00      0.27      0.26      0.18      0.10      0.00      0.16      0.00      0.05      0.00      0.00      0.00      0.05      0.00
     0.050      0.00       NaN      0.29      0.26      0.31      0.31      0.18      0.14      0.10      0.24      0.11      0.00      0.00      0.00      0.05      0.00
     0.071       NaN      0.00      0.21      0.22      0.32      0.33      0.24      0.19      0.14      0.16      0.09      0.11      0.06      0.05      0.04      0.00
      0.10       NaN       NaN      0.13      0.25      0.26      0.36      0.35      0.26      0.22      0.28      0.18      0.20      0.12      0.09      0.00      0.00
      0.14      0.32       NaN      0.35      0.16      0.27      0.36      0.39      0.37      0.30      0.24      0.27      0.20      0.15      0.04      0.07      0.03
      0.20       NaN      0.30      0.21      0.19      0.18      0.29      0.42      0.44      0.38      0.34      0.27      0.25      0.20      0.15      0.09      0.00
      0.28       NaN       NaN      0.24      0.11      0.17      0.25      0.42      0.46      0.44      0.39      0.36      0.33      0.24      0.19      0.15      0.06
      0.40       NaN       NaN       NaN      0.16      0.27      0.23      0.36      0.46      0.50      0.44      0.41      0.36      0.31      0.27      0.18      0.00
      0.56       NaN       NaN      0.30      0.14      0.26      0.28      0.33      0.44      0.52      0.49      0.46      0.40      0.37      0.34      0.21      0.15
      0.79       NaN      0.00       NaN      0.12       NaN      0.26      0.33      0.36      0.51      0.56      0.53      0.46      0.42      0.37      0.33      0.25
      1.12       NaN       NaN      0.53      0.85      0.28      0.35      0.32      0.33      0.45      0.57      0.58      0.53      0.47      0.41      0.38      0.23
      1.58       NaN       NaN       NaN       NaN      0.00      0.22      0.23      0.30      0.36      0.55      0.60      0.58      0.52      0.47      0.39      0.28
      2.24       NaN       NaN       NaN       NaN       NaN      0.51      0.35      0.34      0.37      0.44      0.59      0.63      0.59      0.54      0.47      0.39
      3.16       NaN       NaN       NaN       NaN       NaN      0.05      0.11      0.35      0.38      0.39      0.50      0.61      0.64      0.61      0.55      0.46
      4.47       NaN       NaN       NaN       NaN       NaN       NaN      0.09      0.32      0.28      0.31      0.47      0.57      0.65      0.67      0.56      0.56
      6.31       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.19      0.36      0.39      0.42      0.50      0.59      0.66      0.61      0.50


==> anc/supplementtable_fullz_larger_vss.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        17532
total count in table (limited SFR and Mass range):       17532.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         0         0         5         7         3         1         0         3         0         1         0         0         0         1         0
     0.050         0         0         3        19        39        20        10         3         2         7         2         0         0         0         1         0
     0.071         0         0         6        28        41        38        24        12         9         6         3         2         2         0         1         0
      0.10         0         0         6        18        78        90        69        31        20        22        11         8         4         2         0         0
      0.14         1         0         1        24        52       115       100        91        58        32        32        10         6         1         2         1
      0.20         0         2         4        15        51       133       175       164       128        93        50        35        15         6         2         0
      0.28         0         0         6         7        33        90       191       218       216       156       126        67        21        11         4         1
      0.40         0         0         1         6        15        71       160       288       314       254       199       120        56        25         9         0
      0.56         1         0         1         1         8        27        98       249       358       321       276       196       108        52        12         5
      0.79         1         0         1         3         0        23        61       220       392       425       398       274       148        75        27         9
      1.12         0         1         2         1         3         6        42       131       284       420       441       367       210       101        45        11
      1.58         0         0         0         0         0         6        20        64       205       363       453       412       269       144        57        14
      2.24         0         0         0         1         1         3         8        35        96       236       385       447       289       168        76        24
      3.16         0         0         0         0         1         2         5        17        56       135       277       379       303       191        85        27
      4.47         0         0         0         1         0         0         2        14        29        91       157       248       247       185        63        27
      6.31         0         0         0         0         1         0         0         8         8        34        84       135       177       135        55        20
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.0       0.0       0.6       0.9       0.4       0.1       0.0       0.4       0.0       0.1       0.0       0.0       0.0       0.1       0.0
     0.050       0.0       0.0       0.4       2.4       5.0       2.6       1.3       0.4       0.3       0.9       0.3       0.0       0.0       0.0       0.1       0.0
     0.071       0.0       0.0       0.8       3.6       5.3       4.9       3.1       1.5       1.2       0.8       0.4       0.3       0.3       0.0       0.1       0.0
      0.10       0.0       0.0       0.8       2.3      10.0      11.6       8.9       4.0       2.6       2.8       1.4       1.0       0.5       0.3       0.0       0.0
      0.14       0.1       0.0       0.1       3.1       6.7      14.8      12.9      11.7       7.5       4.1       4.1       1.3       0.8       0.1       0.3       0.1
      0.20       0.0       0.3       0.5       1.9       6.6      17.1      22.5      21.1      16.4      12.0       6.4       4.5       1.9       0.8       0.3       0.0
      0.28       0.0       0.0       0.8       0.9       4.2      11.6      24.5      28.0      27.8      20.0      16.2       8.6       2.7       1.4       0.5       0.1
      0.40       0.0       0.0       0.1       0.8       1.9       9.1      20.6      37.0      40.4      32.6      25.6      15.4       7.2       3.2       1.2       0.0
      0.56       0.1       0.0       0.1       0.1       1.0       3.5      12.6      32.0      46.0      41.3      35.5      25.2      13.9       6.7       1.5       0.6
      0.79       0.1       0.0       0.1       0.4       0.0       3.0       7.8      28.3      50.4      54.6      51.1      35.2      19.0       9.6       3.5       1.2
      1.12       0.0       0.1       0.3       0.1       0.4       0.8       5.4      16.8      36.5      54.0      56.7      47.2      27.0      13.0       5.8       1.4
      1.58       0.0       0.0       0.0       0.0       0.0       0.8       2.6       8.2      26.3      46.6      58.2      52.9      34.6      18.5       7.3       1.8
      2.24       0.0       0.0       0.0       0.1       0.1       0.4       1.0       4.5      12.3      30.3      49.5      57.4      37.1      21.6       9.8       3.1
      3.16       0.0       0.0       0.0       0.0       0.1       0.3       0.6       2.2       7.2      17.3      35.6      48.7      38.9      24.5      10.9       3.5
      4.47       0.0       0.0       0.0       0.1       0.0       0.0       0.3       1.8       3.7      11.7      20.2      31.9      31.7      23.8       8.1       3.5
      6.31       0.0       0.0       0.0       0.0       0.1       0.0       0.0       1.0       1.0       4.4      10.8      17.3      22.7      17.3       7.1       2.6
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                                    5.76      5.88      6.01      5.21                6.68                27.8                                    6.73          
    0.0500                          5.82      5.82      5.69      5.95      6.46      5.79      6.35      7.13      6.50                                    6.10          
    0.0710                          5.66      5.77      5.64      5.81      5.78      5.85      6.07      5.91      6.98      6.95      7.99                6.10          
     0.100                          5.44      5.78      5.66      5.78      5.69      6.05      6.29      6.10      6.02      6.46      5.48      7.50                    
     0.140      6.34                5.38      5.52      5.57      5.78      5.69      5.72      5.74      5.83      6.08      6.75      10.6      7.28      10.4      9.18
     0.200                8.65      5.62      5.53      5.62      5.69      5.72      5.72      5.78      5.93      6.05      6.14      6.22      6.97      5.70          
     0.280                          5.50      5.36      5.46      5.63      5.71      5.71      5.89      5.85      6.00      6.48      6.90      6.66      6.22      5.43
     0.400                          6.56      5.62      5.55      5.72      5.72      5.74      5.74      5.85      5.93      6.39      6.13      6.44      6.76          
     0.560      8.14                6.29      6.05      5.99      5.56      5.72      5.80      5.77      5.92      5.91      6.18      6.40      6.56      7.75      6.23
     0.790      5.90                5.24      5.85                5.88      5.74      5.79      5.80      5.82      6.02      6.10      6.35      6.83      6.83      7.52
      1.12                5.48      9.84      28.0      5.55      5.39      5.59      5.74      5.75      5.86      5.95      6.02      6.41      6.59      6.96      7.87
      1.58                                                        5.68      5.62      5.65      5.74      5.80      5.92      6.18      6.41      6.69      7.28      7.80
      2.24                                    6.88      5.31      5.61      5.55      5.77      5.74      5.84      6.06      6.04      6.25      6.96      7.15      8.06
      3.16                                              5.69      9.20      5.77      5.71      5.83      5.78      5.97      6.12      6.39      6.88      6.90      8.47
      4.47                                    5.23                          5.58      5.58      5.67      5.60      5.80      6.24      6.22      6.62      7.18      7.86
      6.31                                              5.32                          5.47      5.46      5.71      5.80      6.09      6.08      6.68      7.45      7.45
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN      0.51      0.60      0.75      0.80       NaN      0.75       NaN      0.32       NaN       NaN       NaN      0.65       NaN
     0.050       NaN       NaN      0.58      0.53      0.59      0.75      0.70      0.73      0.96      0.79      0.77       NaN       NaN       NaN      0.70       NaN
     0.071       NaN       NaN      0.49      0.52      0.61      0.67      0.72      0.82      0.69      0.86      0.65      0.98      0.49       NaN      0.56       NaN
      0.10       NaN       NaN      0.42      0.57      0.61      0.70      0.78      0.86      0.81      1.06      0.83      0.97      0.77      0.97       NaN       NaN
      0.14      0.45       NaN      0.49      0.56      0.64      0.74      0.78      0.89      0.97      1.00      0.99      1.13      0.76      0.58      0.70      0.41
      0.20       NaN      0.63      0.46      0.48      0.63      0.73      0.82      0.91      0.99      1.02      0.99      1.01      0.90      0.79      1.32       NaN
      0.28       NaN       NaN      0.55      0.52      0.62      0.74      0.85      0.91      0.98      1.06      1.06      1.10      1.08      1.18      0.87      0.80
      0.40       NaN       NaN      0.26      0.57      0.57      0.73      0.83      0.93      0.99      1.05      1.13      1.13      1.11      1.15      0.77       NaN
      0.56      0.76       NaN      0.51      0.19      0.57      0.69      0.82      0.94      1.02      1.07      1.15      1.12      1.17      1.26      1.15      0.91
      0.79      0.63       NaN      1.58      0.54       NaN      0.66      0.81      0.93      1.03      1.12      1.17      1.16      1.23      1.21      1.27      1.17
      1.12       NaN      0.49      1.34      1.21      0.53      0.51      0.78      0.88      1.01      1.11      1.18      1.24      1.23      1.29      1.24      1.10
      1.58       NaN       NaN       NaN       NaN       NaN      0.66      0.78      0.87      1.03      1.13      1.18      1.24      1.23      1.28      1.26      1.13
      2.24       NaN       NaN       NaN      0.21      0.83      0.68      0.80      0.83      0.99      1.11      1.18      1.24      1.28      1.29      1.29      1.27
      3.16       NaN       NaN       NaN       NaN      0.26      0.52      0.68      0.84      0.92      1.05      1.15      1.24      1.28      1.29      1.33      1.31
      4.47       NaN       NaN       NaN      0.49       NaN       NaN      0.90      0.83      0.87      1.01      1.16      1.25      1.29      1.29      1.35      1.41
      6.31       NaN       NaN       NaN       NaN      0.50       NaN       NaN      0.70      0.83      0.94      1.14      1.24      1.26      1.32      1.32      1.29
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN      0.15      0.11      0.10       NaN       NaN      0.16       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN      0.04      0.11      0.13      0.16      0.17      0.28      0.27      0.26      0.06       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN      0.14      0.16      0.14      0.17      0.18      0.25      0.18      0.21      0.10      0.20      0.09       NaN       NaN       NaN
      0.10       NaN       NaN      0.13      0.14      0.15      0.15      0.20      0.16      0.29      0.32      0.24      0.38      0.25      0.35       NaN       NaN
      0.14       NaN       NaN       NaN      0.12      0.15      0.15      0.16      0.21      0.23      0.28      0.33      0.37      0.40       NaN      0.02       NaN
      0.20       NaN      0.25      0.21      0.16      0.14      0.16      0.15      0.20      0.21      0.23      0.23      0.29      0.38      0.45      0.60       NaN
      0.28       NaN       NaN      0.24      0.11      0.13      0.14      0.17      0.18      0.22      0.24      0.23      0.26      0.38      0.40      0.76       NaN
      0.40       NaN       NaN       NaN      0.16      0.14      0.14      0.18      0.18      0.19      0.23      0.24      0.31      0.29      0.35      0.46       NaN
      0.56       NaN       NaN       NaN       NaN      0.06      0.11      0.18      0.18      0.18      0.20      0.24      0.25      0.29      0.31      0.34      0.30
      0.79       NaN       NaN       NaN      0.12       NaN      0.19      0.18      0.17      0.18      0.19      0.21      0.23      0.27      0.30      0.22      0.31
      1.12       NaN       NaN      0.53       NaN      0.11      0.29      0.17      0.18      0.17      0.17      0.19      0.23      0.28      0.28      0.26      0.30
      1.58       NaN       NaN       NaN       NaN       NaN      0.22      0.16      0.15      0.16      0.17      0.20      0.21      0.22      0.23      0.27      0.28
      2.24       NaN       NaN       NaN       NaN       NaN      0.38      0.27      0.19      0.15      0.17      0.17      0.20      0.20      0.22      0.26      0.33
      3.16       NaN       NaN       NaN       NaN       NaN      0.05      0.11      0.17      0.18      0.16      0.17      0.18      0.18      0.22      0.21      0.23
      4.47       NaN       NaN       NaN       NaN       NaN       NaN      0.09      0.25      0.18      0.19      0.18      0.17      0.17      0.21      0.23      0.23
      6.31       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.19      0.09      0.18      0.17      0.18      0.18      0.16      0.16      0.18


==> anc/supplementtable_fullz_larger_vssfs.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        17640
total count in table (limited SFR and Mass range):       17640.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         0         0         5         7         3         1         0         3         0         1         0         0         0         1         0
     0.050         0         0         3        19        39        20        10         3         2         8         2         0         0         0         1         0
     0.071         0         0         6        28        41        38        24        12         9         6         3         2         2         1         1         0
      0.10         0         0         6        18        78        90        69        31        20        22        11         8         4         2         0         0
      0.14         1         0         1        24        52       115       100        92        59        32        32        11         6         1         2         1
      0.20         0         2         4        15        51       133       175       164       129        93        51        36        15         6         2         0
      0.28         0         0         6         7        33        90       191       218       216       156       126        68        21        11         4         1
      0.40         0         0         1         6        15        71       160       288       314       254       199       120        56        25         9         0
      0.56         1         0         1         1         8        27        98       249       358       323       276       198       108        53        12         5
      0.79         1         0         1         3         0        23        61       220       392       429       399       274       148        75        27         9
      1.12         0         1         2         1         3         6        42       131       285       420       442       369       211       101        45        11
      1.58         0         0         0         0         0         6        20        64       205       365       457       416       272       146        57        14
      2.24         0         0         0         1         1         3         8        35        96       237       387       448       299       171        77        24
      3.16         0         0         0         0         1         2         5        17        56       135       278       382       308       195        86        27
      4.47         0         0         0         1         0         0         2        14        29        92       158       252       252       190        64        28
      6.31         0         0         0         0         1         0         0         8         8        34        85       138       179       143        57        23
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.0       0.0       0.6       0.9       0.4       0.1       0.0       0.4       0.0       0.1       0.0       0.0       0.0       0.1       0.0
     0.050       0.0       0.0       0.4       2.4       5.0       2.6       1.3       0.4       0.3       1.0       0.3       0.0       0.0       0.0       0.1       0.0
     0.071       0.0       0.0       0.8       3.6       5.3       4.9       3.1       1.5       1.2       0.8       0.4       0.3       0.3       0.1       0.1       0.0
      0.10       0.0       0.0       0.8       2.3      10.0      11.6       8.9       4.0       2.6       2.8       1.4       1.0       0.5       0.3       0.0       0.0
      0.14       0.1       0.0       0.1       3.1       6.7      14.8      12.9      11.8       7.6       4.1       4.1       1.4       0.8       0.1       0.3       0.1
      0.20       0.0       0.3       0.5       1.9       6.6      17.1      22.5      21.1      16.6      12.0       6.6       4.6       1.9       0.8       0.3       0.0
      0.28       0.0       0.0       0.8       0.9       4.2      11.6      24.5      28.0      27.8      20.0      16.2       8.7       2.7       1.4       0.5       0.1
      0.40       0.0       0.0       0.1       0.8       1.9       9.1      20.6      37.0      40.4      32.6      25.6      15.4       7.2       3.2       1.2       0.0
      0.56       0.1       0.0       0.1       0.1       1.0       3.5      12.6      32.0      46.0      41.5      35.5      25.4      13.9       6.8       1.5       0.6
      0.79       0.1       0.0       0.1       0.4       0.0       3.0       7.8      28.3      50.4      55.1      51.3      35.2      19.0       9.6       3.5       1.2
      1.12       0.0       0.1       0.3       0.1       0.4       0.8       5.4      16.8      36.6      54.0      56.8      47.4      27.1      13.0       5.8       1.4
      1.58       0.0       0.0       0.0       0.0       0.0       0.8       2.6       8.2      26.3      46.9      58.7      53.5      35.0      18.8       7.3       1.8
      2.24       0.0       0.0       0.0       0.1       0.1       0.4       1.0       4.5      12.3      30.5      49.7      57.6      38.4      22.0       9.9       3.1
      3.16       0.0       0.0       0.0       0.0       0.1       0.3       0.6       2.2       7.2      17.3      35.7      49.1      39.6      25.1      11.1       3.5
      4.47       0.0       0.0       0.0       0.1       0.0       0.0       0.3       1.8       3.7      11.8      20.3      32.4      32.4      24.4       8.2       3.6
      6.31       0.0       0.0       0.0       0.0       0.1       0.0       0.0       1.0       1.0       4.4      10.9      17.7      23.0      18.4       7.3       3.0
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                                    5.76      5.88      6.01      5.21                6.68                27.8                                    6.73          
    0.0500                          5.82      5.82      5.69      5.95      6.46      5.79      6.35      7.41      6.50                                    6.10          
    0.0710                          5.66      5.77      5.64      5.81      5.78      5.85      6.07      5.91      6.98      6.95      7.99      6.33      6.10          
     0.100                          5.44      5.78      5.66      5.78      5.69      6.05      6.29      6.10      6.02      6.46      5.48      7.50                    
     0.140      6.34                5.38      5.52      5.57      5.78      5.69      5.72      5.74      5.83      6.08      6.43      10.6      7.28      10.4      9.18
     0.200                8.65      5.62      5.53      5.62      5.69      5.72      5.72      5.78      5.93      5.96      6.21      6.22      6.97      5.70          
     0.280                          5.50      5.36      5.46      5.63      5.71      5.71      5.89      5.85      6.00      6.50      6.90      6.66      6.22      5.43
     0.400                          6.56      5.62      5.55      5.72      5.72      5.74      5.74      5.85      5.93      6.39      6.13      6.44      6.76          
     0.560      8.14                6.29      6.05      5.99      5.56      5.72      5.80      5.77      5.92      5.91      6.18      6.40      6.56      7.75      6.23
     0.790      5.90                5.24      5.85                5.88      5.74      5.79      5.80      5.82      6.02      6.10      6.35      6.83      6.83      7.52
      1.12                5.48      9.84      28.0      5.55      5.39      5.59      5.74      5.75      5.86      5.95      6.02      6.41      6.59      6.96      7.87
      1.58                                                        5.68      5.62      5.65      5.74      5.81      5.91      6.17      6.41      6.69      7.28      7.80
      2.24                                    6.88      5.31      5.61      5.55      5.77      5.74      5.84      6.06      6.04      6.26      6.93      7.09      8.06
      3.16                                              5.69      9.20      5.77      5.71      5.83      5.78      5.97      6.12      6.39      6.87      6.91      8.47
      4.47                                    5.23                          5.58      5.58      5.67      5.60      5.80      6.24      6.25      6.62      7.18      7.86
      6.31                                              5.32                          5.47      5.46      5.71      5.80      6.09      6.06      6.61      7.37      7.45
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN      0.51      0.60      0.75      0.80       NaN      0.75       NaN      0.32       NaN       NaN       NaN      0.65       NaN
     0.050       NaN       NaN      0.58      0.53      0.59      0.75      0.70      0.73      0.96      0.79      0.77       NaN       NaN       NaN      0.70       NaN
     0.071       NaN       NaN      0.49      0.52      0.61      0.67      0.72      0.82      0.69      0.86      0.65      0.98      0.49      0.53      0.56       NaN
      0.10       NaN       NaN      0.42      0.57      0.61      0.70      0.78      0.86      0.81      1.06      0.83      0.97      0.77      0.97       NaN       NaN
      0.14      0.45       NaN      0.49      0.56      0.64      0.74      0.78      0.90      0.97      1.00      0.99      1.13      0.76      0.58      0.70      0.41
      0.20       NaN      0.63      0.46      0.48      0.63      0.73      0.82      0.91      0.99      1.02      0.99      1.02      0.90      0.79      1.32       NaN
      0.28       NaN       NaN      0.55      0.52      0.62      0.74      0.85      0.91      0.98      1.06      1.06      1.11      1.08      1.18      0.87      0.80
      0.40       NaN       NaN      0.26      0.57      0.57      0.73      0.83      0.93      0.99      1.05      1.13      1.13      1.11      1.15      0.77       NaN
      0.56      0.76       NaN      0.51      0.19      0.57      0.69      0.82      0.94      1.02      1.07      1.15      1.12      1.17      1.25      1.15      0.91
      0.79      0.63       NaN      1.58      0.54       NaN      0.66      0.81      0.93      1.03      1.12      1.17      1.16      1.23      1.21      1.27      1.17
      1.12       NaN      0.49      1.34      1.21      0.53      0.51      0.78      0.88      1.01      1.11      1.18      1.24      1.22      1.29      1.24      1.10
      1.58       NaN       NaN       NaN       NaN       NaN      0.66      0.78      0.87      1.03      1.13      1.18      1.23      1.22      1.27      1.26      1.13
      2.24       NaN       NaN       NaN      0.21      0.83      0.68      0.80      0.83      0.99      1.10      1.18      1.24      1.28      1.29      1.29      1.27
      3.16       NaN       NaN       NaN       NaN      0.26      0.52      0.68      0.84      0.92      1.05      1.15      1.24      1.28      1.28      1.33      1.31
      4.47       NaN       NaN       NaN      0.49       NaN       NaN      0.90      0.83      0.87      1.02      1.16      1.25      1.29      1.29      1.35      1.41
      6.31       NaN       NaN       NaN       NaN      0.50       NaN       NaN      0.70      0.83      0.94      1.14      1.24      1.26      1.31      1.32      1.26
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN      0.15      0.11      0.10       NaN       NaN      0.16       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN      0.04      0.11      0.13      0.16      0.17      0.28      0.27      0.31      0.06       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN      0.14      0.16      0.14      0.17      0.18      0.25      0.18      0.21      0.10      0.20      0.09       NaN       NaN       NaN
      0.10       NaN       NaN      0.13      0.14      0.15      0.15      0.20      0.16      0.29      0.32      0.24      0.38      0.25      0.35       NaN       NaN
      0.14       NaN       NaN       NaN      0.12      0.15      0.15      0.16      0.21      0.22      0.28      0.33      0.35      0.40       NaN      0.02       NaN
      0.20       NaN      0.25      0.21      0.16      0.14      0.16      0.15      0.20      0.21      0.23      0.23      0.28      0.38      0.45      0.60       NaN
      0.28       NaN       NaN      0.24      0.11      0.13      0.14      0.17      0.18      0.22      0.24      0.23      0.26      0.38      0.40      0.76       NaN
      0.40       NaN       NaN       NaN      0.16      0.14      0.14      0.18      0.18      0.19      0.23      0.24      0.31      0.29      0.35      0.46       NaN
      0.56       NaN       NaN       NaN       NaN      0.06      0.11      0.18      0.18      0.18      0.20      0.24      0.25      0.29      0.31      0.34      0.30
      0.79       NaN       NaN       NaN      0.12       NaN      0.19      0.18      0.17      0.18      0.20      0.21      0.23      0.27      0.30      0.22      0.31
      1.12       NaN       NaN      0.53       NaN      0.11      0.29      0.17      0.18      0.17      0.17      0.19      0.23      0.28      0.28      0.26      0.30
      1.58       NaN       NaN       NaN       NaN       NaN      0.22      0.16      0.15      0.16      0.17      0.20      0.21      0.22      0.23      0.27      0.28
      2.24       NaN       NaN       NaN       NaN       NaN      0.38      0.27      0.19      0.15      0.17      0.17      0.20      0.20      0.22      0.26      0.33
      3.16       NaN       NaN       NaN       NaN       NaN      0.05      0.11      0.17      0.18      0.16      0.17      0.18      0.18      0.22      0.21      0.23
      4.47       NaN       NaN       NaN       NaN       NaN       NaN      0.09      0.25      0.18      0.19      0.18      0.17      0.17      0.23      0.22      0.22
      6.31       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.19      0.09      0.18      0.17      0.18      0.18      0.17      0.16      0.17


==> anc/supplementtable_fullz_midr_vns.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        63126
total count in table (limited SFR and Mass range):       57157.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         1         2         4        15        35        54        51        45        30        35        31        46       116       164        71        13
     0.050         2         0        11        39        81       105       111       112        60        34        41        54       132       154        74        12
     0.071         5         2        15        73       157       212       217       187       142        86        67        84       111       133        91        19
      0.10         1         5        35       110       243       382       415       332       233       156       123       110       148       158        63        15
      0.14         0         2        36        99       309       478       573       625       527       304       198       160       137       135        75        13
      0.20         2         4        27       107       276       564       721       808       765       514       322       232       165       125        59        13
      0.28         2         7        15        87       205       475       810       943      1030       785       590       312       200       128        69         9
      0.40         1         2         9        49       148       341       665       957      1164      1104       712       454       263       144        49        14
      0.56         0         1         6        24       104       211       485       876      1194      1265       972       599       328       172        53         3
      0.79         1         0         1        18        54       138       300       680      1112      1354      1153       742       426       190        46        14
      1.12         0         1         4        14        25        88       242       506       872      1209      1068       779       489       216        59         6
      1.58         0         1         1         5        21        68       159       311       618       876      1050       789       506       221        51         7
      2.24         0         1         0         7        14        46        92       160       355       555       762       683       466       218        53         8
      3.16         0         0         0         2         8        33        62       128       200       357       477       504       377       163        54         6
      4.47         2         1         1         5        16        21        48        76       155       202       305       337       280       110        49        10
      6.31         1         0         1         0         3        11        32        55        93       115       182       193       154        98        35         8
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.1       0.3       0.5       1.9       4.5       6.9       6.6       5.8       3.9       4.5       4.0       5.9      14.9      21.1       9.1       1.7
     0.050       0.3       0.0       1.4       5.0      10.4      13.5      14.3      14.4       7.7       4.4       5.3       6.9      17.0      19.8       9.5       1.5
     0.071       0.6       0.3       1.9       9.4      20.2      27.2      27.9      24.0      18.2      11.1       8.6      10.8      14.3      17.1      11.7       2.4
      0.10       0.1       0.6       4.5      14.1      31.2      49.1      53.3      42.7      29.9      20.0      15.8      14.1      19.0      20.3       8.1       1.9
      0.14       0.0       0.3       4.6      12.7      39.7      61.4      73.6      80.3      67.7      39.1      25.4      20.6      17.6      17.3       9.6       1.7
      0.20       0.3       0.5       3.5      13.8      35.5      72.5      92.7     103.8      98.3      66.1      41.4      29.8      21.2      16.1       7.6       1.7
      0.28       0.3       0.9       1.9      11.2      26.3      61.0     104.1     121.2     132.4     100.9      75.8      40.1      25.7      16.4       8.9       1.2
      0.40       0.1       0.3       1.2       6.3      19.0      43.8      85.5     123.0     149.6     141.9      91.5      58.3      33.8      18.5       6.3       1.8
      0.56       0.0       0.1       0.8       3.1      13.4      27.1      62.3     112.6     153.4     162.6     124.9      77.0      42.2      22.1       6.8       0.4
      0.79       0.1       0.0       0.1       2.3       6.9      17.7      38.6      87.4     142.9     174.0     148.2      95.4      54.7      24.4       5.9       1.8
      1.12       0.0       0.1       0.5       1.8       3.2      11.3      31.1      65.0     112.1     155.4     137.2     100.1      62.8      27.8       7.6       0.8
      1.58       0.0       0.1       0.1       0.6       2.7       8.7      20.4      40.0      79.4     112.6     134.9     101.4      65.0      28.4       6.6       0.9
      2.24       0.0       0.1       0.0       0.9       1.8       5.9      11.8      20.6      45.6      71.3      97.9      87.8      59.9      28.0       6.8       1.0
      3.16       0.0       0.0       0.0       0.3       1.0       4.2       8.0      16.4      25.7      45.9      61.3      64.8      48.4      20.9       6.9       0.8
      4.47       0.3       0.1       0.1       0.6       2.1       2.7       6.2       9.8      19.9      26.0      39.2      43.3      36.0      14.1       6.3       1.3
      6.31       0.1       0.0       0.1       0.0       0.4       1.4       4.1       7.1      12.0      14.8      23.4      24.8      19.8      12.6       4.5       1.0
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350      4.56      4.04      5.16      4.75      4.67      4.69      4.67      4.61      4.57      4.49      4.45      4.33      4.30      4.46      4.63      4.97
    0.0500      4.64                4.41      4.51      4.56      4.49      4.57      4.60      4.57      4.46      4.36      4.28      4.27      4.48      4.73      4.82
    0.0710      4.13      4.93      4.30      4.44      4.59      4.52      4.49      4.62      4.51      4.52      4.41      4.30      4.30      4.51      4.78      4.94
     0.100      4.08      4.51      4.49      4.33      4.40      4.50      4.54      4.52      4.55      4.61      4.60      4.50      4.47      4.56      4.69      4.95
     0.140                5.17      4.43      4.29      4.34      4.40      4.52      4.51      4.54      4.51      4.52      4.55      4.42      4.58      4.78      4.83
     0.200      4.49      4.18      4.33      4.31      4.25      4.36      4.44      4.47      4.52      4.53      4.55      4.55      4.52      4.48      4.72      4.82
     0.280      4.94      4.28      4.21      4.17      4.25      4.31      4.39      4.42      4.50      4.52      4.61      4.59      4.57      4.58      4.70      4.87
     0.400      3.85      4.26      4.32      4.15      4.28      4.33      4.32      4.39      4.48      4.53      4.59      4.53      4.54      4.59      4.76      5.03
     0.560                5.00      4.83      4.07      4.19      4.26      4.35      4.40      4.43      4.50      4.57      4.61      4.63      4.65      4.84      4.99
     0.790      4.93                5.08      4.12      4.23      4.27      4.29      4.37      4.46      4.48      4.57      4.61      4.57      4.65      4.74      4.79
      1.12                4.11      4.37      3.98      4.05      4.24      4.28      4.32      4.40      4.44      4.56      4.58      4.64      4.69      4.79      4.62
      1.58                4.23      4.24      4.20      4.10      4.20      4.33      4.37      4.35      4.46      4.54      4.56      4.59      4.66      4.81      4.77
      2.24                4.21                4.05      4.36      4.07      4.27      4.36      4.40      4.41      4.48      4.55      4.62      4.71      4.78      4.95
      3.16                                    4.26      4.28      4.03      4.32      4.34      4.36      4.38      4.50      4.48      4.59      4.64      4.82      4.77
      4.47      4.31      3.81      4.69      4.00      4.16      4.23      4.24      4.36      4.43      4.47      4.47      4.55      4.60      4.65      4.74      4.96
      6.31      3.83                4.06                3.97      4.03      4.53      4.33      4.34      4.35      4.40      4.55      4.57      4.51      4.68      4.73
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.28      0.28      0.41      0.61      0.57      0.66       NaN      0.94       NaN      0.55      0.43       NaN       NaN       NaN       NaN       NaN
     0.050      0.29       NaN      0.42      0.55      0.67      0.69      0.83      0.76      0.63      0.58      0.91       NaN       NaN      0.93       NaN       NaN
     0.071      0.39      0.35      0.42      0.56      0.63      0.74      0.73      0.91      0.83      0.87      0.93      1.09       NaN       NaN      0.88       NaN
      0.10       NaN      0.34      0.43      0.58      0.67      0.75      0.82      0.89      0.92      0.81      0.91      0.65      1.66      0.51       NaN       NaN
      0.14       NaN      0.38      0.42      0.53      0.65      0.75      0.83      0.95      0.94      0.95      0.87      0.74      0.86      1.87       NaN       NaN
      0.20      0.44      0.27      0.43      0.56      0.64      0.77      0.88      0.94      0.98      1.04      1.02      0.99      0.98      0.93      0.53       NaN
      0.28      0.60      0.40      0.43      0.54      0.65      0.75      0.88      0.97      1.01      1.08      1.05      1.13      1.27      1.05      0.68      1.95
      0.40      0.18      0.20      0.42      0.50      0.62      0.76      0.89      0.99      1.06      1.10      1.12      1.14      1.13      1.51       NaN       NaN
      0.56       NaN       NaN      0.44      0.46      0.65      0.71      0.88      1.00      1.09      1.13      1.17      1.16      1.20      1.46      1.76       NaN
      0.79      0.96       NaN      0.43      0.44      0.56      0.69      0.84      1.00      1.08      1.16      1.21      1.21      1.22      1.24       NaN       NaN
      1.12       NaN      0.80      0.41      0.48      0.64      0.68      0.79      0.96      1.10      1.18      1.21      1.24      1.25      1.26      1.38       NaN
      1.58       NaN      0.16      0.66      0.42      0.49      0.65      0.77      0.93      1.07      1.18      1.24      1.26      1.29      1.27      1.42       NaN
      2.24       NaN      0.51       NaN      0.39      0.50      0.61      0.71      0.87      1.03      1.18      1.25      1.29      1.31      1.31      1.49      1.21
      3.16       NaN       NaN       NaN      0.42      0.52      0.56      0.69      0.85      1.00      1.14      1.24      1.29      1.31      1.33      1.26      1.58
      4.47      0.49       NaN      0.39      0.43      0.46      0.48      0.63      0.79      0.93      1.12      1.22      1.30      1.34      1.33      1.47      1.26
      6.31      0.15       NaN      0.14       NaN      0.47      0.55      0.63      0.79      0.87      1.01      1.14      1.26      1.32      1.39      1.33      1.47
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN      0.20      0.23      0.28      0.30      0.18      0.00      0.19      0.00      0.13      0.08      0.00      0.00      0.00      0.00      0.00
     0.050      0.21       NaN      0.25      0.20      0.34      0.31      0.22      0.07      0.08      0.10      0.14      0.00      0.00      0.08      0.00      0.00
     0.071      0.19      0.07      0.16      0.21      0.30      0.38      0.29      0.30      0.22      0.21      0.22      0.12      0.00      0.00      0.09      0.00
      0.10       NaN      0.19      0.15      0.17      0.26      0.39      0.39      0.36      0.27      0.24      0.25      0.10      0.14      0.04      0.00      0.00
      0.14       NaN      0.10      0.19      0.15      0.21      0.35      0.43      0.41      0.37      0.36      0.24      0.11      0.07      0.17      0.00      0.00
      0.20      0.13      0.07      0.23      0.13      0.16      0.27      0.44      0.47      0.44      0.44      0.34      0.32      0.21      0.08      0.07      0.00
      0.28      0.42      0.20      0.15      0.17      0.19      0.23      0.38      0.50      0.50      0.49      0.43      0.40      0.32      0.22      0.08      0.65
      0.40       NaN      0.02      0.17      0.14      0.16      0.20      0.33      0.47      0.54      0.53      0.51      0.46      0.30      0.28      0.00      0.00
      0.56       NaN       NaN      0.21      0.26      0.21      0.20      0.26      0.40      0.55      0.58      0.57      0.52      0.41      0.32      0.32      0.00
      0.79       NaN       NaN       NaN      0.19      0.18      0.19      0.23      0.35      0.51      0.59      0.60      0.57      0.49      0.38      0.00      0.00
      1.12       NaN       NaN      0.18      0.18      0.21      0.20      0.27      0.29      0.44      0.57      0.62      0.62      0.57      0.48      0.52      0.00
      1.58       NaN       NaN       NaN      0.19      0.22      0.21      0.23      0.25      0.33      0.50      0.61      0.64      0.62      0.51      0.33      0.00
      2.24       NaN       NaN       NaN      0.17      0.19      0.19      0.24      0.25      0.32      0.42      0.57      0.65      0.66      0.58      0.51      0.43
      3.16       NaN       NaN       NaN      0.03      0.15      0.15      0.20      0.18      0.21      0.35      0.50      0.61      0.67      0.65      0.56      0.64
      4.47      0.00       NaN       NaN      0.30      0.39      0.09      0.15      0.16      0.23      0.32      0.43      0.56      0.64      0.69      0.64      0.64
      6.31       NaN       NaN       NaN       NaN      0.13      0.19      0.17      0.18      0.23      0.32      0.31      0.52      0.63      0.70      0.66      0.77


==> anc/supplementtable_fullz_midr_vss.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        29720
total count in table (limited SFR and Mass range):       29720.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         1         1         2        11        15         4         0         2         0         2         0         0         0         0         0         0
     0.050         1         0         8        35        49        27         9         1         1         1         1         0         0         2         0         0
     0.071         2         2        14        66       117        87        33        22        11         6         4         1         0         0         1         0
      0.10         0         3        33       104       210       228       129        59        21        13        10         4         2         1         0         0
      0.14         0         2        31        97       290       366       280       154        97        47        15         3         1         2         0         0
      0.20         2         4        25       106       268       508       464       316       200       104        40        23         7         1         1         0
      0.28         1         5        15        83       198       452       649       523       351       219       110        40        13         5         1         1
      0.40         1         2         8        46       145       329       582       674       540       377       193        83        21         6         0         0
      0.56         0         0         4        22        99       206       459       732       704       591       328       148        43        10         2         0
      0.79         1         0         1        17        53       135       290       603       793       725       467       235        81        19         0         0
      1.12         0         1         4        13        24        86       229       475       722       813       536       293       135        36        11         0
      1.58         0         1         1         4        21        68       153       298       570       692       659       364       170        40         3         0
      2.24         0         1         0         6        13        45        87       152       329       483       547       399       189        56         6         1
      3.16         0         0         0         2         8        32        59       126       197       324       392       330       174        50        13         1
      4.47         2         0         1         5        16        21        48        73       151       187       261       250       172        43        11         4
      6.31         1         0         1         0         3        11        31        54        90       105       170       151        97        50        13         3
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.1       0.1       0.3       1.4       1.9       0.5       0.0       0.3       0.0       0.3       0.0       0.0       0.0       0.0       0.0       0.0
     0.050       0.1       0.0       1.0       4.5       6.3       3.5       1.2       0.1       0.1       0.1       0.1       0.0       0.0       0.3       0.0       0.0
     0.071       0.3       0.3       1.8       8.5      15.0      11.2       4.2       2.8       1.4       0.8       0.5       0.1       0.0       0.0       0.1       0.0
      0.10       0.0       0.4       4.2      13.4      27.0      29.3      16.6       7.6       2.7       1.7       1.3       0.5       0.3       0.1       0.0       0.0
      0.14       0.0       0.3       4.0      12.5      37.3      47.0      36.0      19.8      12.5       6.0       1.9       0.4       0.1       0.3       0.0       0.0
      0.20       0.3       0.5       3.2      13.6      34.4      65.3      59.6      40.6      25.7      13.4       5.1       3.0       0.9       0.1       0.1       0.0
      0.28       0.1       0.6       1.9      10.7      25.4      58.1      83.4      67.2      45.1      28.1      14.1       5.1       1.7       0.6       0.1       0.1
      0.40       0.1       0.3       1.0       5.9      18.6      42.3      74.8      86.6      69.4      48.4      24.8      10.7       2.7       0.8       0.0       0.0
      0.56       0.0       0.0       0.5       2.8      12.7      26.5      59.0      94.1      90.5      75.9      42.2      19.0       5.5       1.3       0.3       0.0
      0.79       0.1       0.0       0.1       2.2       6.8      17.3      37.3      77.5     101.9      93.2      60.0      30.2      10.4       2.4       0.0       0.0
      1.12       0.0       0.1       0.5       1.7       3.1      11.1      29.4      61.0      92.8     104.5      68.9      37.7      17.3       4.6       1.4       0.0
      1.58       0.0       0.1       0.1       0.5       2.7       8.7      19.7      38.3      73.3      88.9      84.7      46.8      21.8       5.1       0.4       0.0
      2.24       0.0       0.1       0.0       0.8       1.7       5.8      11.2      19.5      42.3      62.1      70.3      51.3      24.3       7.2       0.8       0.1
      3.16       0.0       0.0       0.0       0.3       1.0       4.1       7.6      16.2      25.3      41.6      50.4      42.4      22.4       6.4       1.7       0.1
      4.47       0.3       0.0       0.1       0.6       2.1       2.7       6.2       9.4      19.4      24.0      33.5      32.1      22.1       5.5       1.4       0.5
      6.31       0.1       0.0       0.1       0.0       0.4       1.4       4.0       6.9      11.6      13.5      21.8      19.4      12.5       6.4       1.7       0.4
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350      4.56      4.04      5.16      4.79      4.61      4.73                4.97                5.12                                                            
    0.0500      4.64                4.41      4.51      4.59      4.62      4.64      4.45      5.16      4.11      4.91                          4.96                    
    0.0710      3.92      4.93      4.30      4.44      4.55      4.60      4.38      4.78      4.71      4.03      4.53      5.03                          3.93          
     0.100                4.19      4.49      4.32      4.38      4.52      4.54      4.62      4.41      4.57      4.35      4.55      4.90      4.84                    
     0.140                5.17      4.39      4.29      4.32      4.40      4.54      4.48      4.50      4.44      4.50      4.67      5.00      4.90                    
     0.200      4.49      4.18      4.36      4.32      4.25      4.36      4.46      4.46      4.46      4.47      4.65      4.59      4.65      4.34      5.15          
     0.280      4.94      4.32      4.21      4.17      4.23      4.31      4.42      4.41      4.50      4.41      4.55      4.37      4.44      4.35      4.26      4.63
     0.400      3.85      4.26      4.32      4.15      4.28      4.33      4.33      4.38      4.42      4.52      4.49      4.53      4.54      4.75                    
     0.560                          4.62      4.07      4.18      4.26      4.34      4.40      4.42      4.46      4.54      4.60      4.71      4.50      4.30          
     0.790      4.93                5.08      4.10      4.23      4.25      4.28      4.36      4.42      4.48      4.53      4.63      4.58      4.68                    
      1.12                4.11      4.37      3.98      4.05      4.24      4.28      4.34      4.38      4.43      4.56      4.55      4.49      4.57      4.43          
      1.58                4.23      4.24      4.20      4.10      4.20      4.32      4.37      4.34      4.45      4.53      4.54      4.51      4.48      4.20          
      2.24                4.21                4.05      4.36      4.07      4.24      4.34      4.40      4.40      4.46      4.54      4.58      4.64      4.49      4.95
      3.16                                    4.26      4.28      4.15      4.32      4.32      4.36      4.39      4.47      4.46      4.57      4.81      4.75      4.28
      4.47      4.31                4.69      4.00      4.16      4.23      4.24      4.33      4.43      4.44      4.47      4.55      4.62      4.65      4.91      4.56
      6.31      3.83                4.06                3.97      4.03      4.29      4.34      4.34      4.39      4.39      4.52      4.58      4.51      4.44      4.51
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.28      0.28      0.41      0.61      0.57      0.66       NaN      0.94       NaN      0.55       NaN       NaN       NaN       NaN       NaN       NaN
     0.050      0.29       NaN      0.42      0.55      0.67      0.69      0.83      0.76      0.63      0.58      0.91       NaN       NaN      0.93       NaN       NaN
     0.071      0.39      0.35      0.42      0.56      0.63      0.74      0.73      0.91      0.83      0.87      0.93      1.09       NaN       NaN      0.88       NaN
      0.10       NaN      0.34      0.43      0.58      0.67      0.75      0.82      0.89      0.92      0.81      0.91      0.65      1.66      0.51       NaN       NaN
      0.14       NaN      0.38      0.47      0.53      0.65      0.75      0.83      0.95      0.94      0.95      0.87      0.74      0.86      1.87       NaN       NaN
      0.20      0.44      0.27      0.43      0.56      0.64      0.77      0.88      0.94      0.98      1.04      1.02      0.99      0.98      0.93      0.53       NaN
      0.28      0.60      0.40      0.43      0.54      0.65      0.75      0.88      0.97      1.01      1.08      1.05      1.13      1.27      1.05      0.68      1.95
      0.40      0.18      0.20      0.42      0.50      0.62      0.76      0.89      0.99      1.06      1.10      1.12      1.14      1.13      1.51       NaN       NaN
      0.56       NaN       NaN      0.44      0.46      0.65      0.71      0.88      1.00      1.09      1.13      1.17      1.16      1.20      1.46      1.76       NaN
      0.79      0.96       NaN      0.43      0.44      0.56      0.69      0.84      1.00      1.08      1.16      1.21      1.21      1.22      1.24       NaN       NaN
      1.12       NaN      0.80      0.41      0.48      0.64      0.68      0.79      0.96      1.10      1.18      1.21      1.24      1.25      1.26      1.38       NaN
      1.58       NaN      0.16      0.66      0.42      0.49      0.65      0.77      0.93      1.07      1.18      1.24      1.26      1.30      1.29      1.42       NaN
      2.24       NaN      0.51       NaN      0.39      0.50      0.61      0.71      0.87      1.03      1.18      1.25      1.29      1.31      1.31      1.63      1.21
      3.16       NaN       NaN       NaN      0.42      0.52      0.56      0.69      0.85      1.00      1.14      1.24      1.29      1.31      1.33      1.23      1.58
      4.47      0.49       NaN      0.39      0.43      0.46      0.48      0.63      0.79      0.93      1.12      1.22      1.30      1.34      1.35      1.47      1.26
      6.31      0.15       NaN      0.14       NaN      0.47      0.55      0.63      0.79      0.87      1.01      1.14      1.26      1.32      1.39      1.35      1.47
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN      0.01      0.13      0.15      0.02       NaN      0.05       NaN      0.01       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN      0.17      0.13      0.13      0.14      0.20       NaN       NaN       NaN       NaN       NaN       NaN      0.38       NaN       NaN
     0.071      0.08      0.07      0.12      0.15      0.13      0.15      0.17      0.19      0.27      0.28      0.10       NaN       NaN       NaN       NaN       NaN
      0.10       NaN      0.03      0.11      0.12      0.13      0.16      0.18      0.20      0.21      0.25      0.26      0.21      0.90       NaN       NaN       NaN
      0.14       NaN      0.10      0.15      0.13      0.15      0.16      0.16      0.19      0.19      0.24      0.26      0.21       NaN      0.98       NaN       NaN
      0.20      0.13      0.07      0.21      0.12      0.14      0.16      0.17      0.18      0.22      0.24      0.28      0.30      0.30       NaN       NaN       NaN
      0.28       NaN      0.13      0.15      0.12      0.15      0.17      0.17      0.19      0.20      0.20      0.28      0.33      0.40      0.44       NaN       NaN
      0.40       NaN      0.02      0.12      0.10      0.14      0.15      0.17      0.18      0.18      0.20      0.22      0.28      0.36      0.46       NaN       NaN
      0.56       NaN       NaN      0.14      0.23      0.16      0.17      0.17      0.18      0.18      0.20      0.19      0.25      0.24      0.39      0.12       NaN
      0.79       NaN       NaN       NaN      0.16      0.17      0.17      0.18      0.17      0.18      0.18      0.20      0.21      0.24      0.37       NaN       NaN
      1.12       NaN       NaN      0.18      0.14      0.18      0.17      0.19      0.18      0.17      0.17      0.18      0.21      0.24      0.28      0.33       NaN
      1.58       NaN       NaN       NaN      0.02      0.22      0.21      0.17      0.17      0.17      0.17      0.18      0.19      0.21      0.21      0.14       NaN
      2.24       NaN       NaN       NaN      0.09      0.14      0.17      0.19      0.16      0.19      0.17      0.17      0.18      0.19      0.21      0.34       NaN
      3.16       NaN       NaN       NaN      0.03      0.15      0.11      0.16      0.15      0.17      0.17      0.18      0.16      0.20      0.19      0.09       NaN
      4.47      0.00       NaN       NaN      0.30      0.39      0.09      0.15      0.13      0.18      0.16      0.17      0.16      0.16      0.18      0.21      0.31
      6.31       NaN       NaN       NaN       NaN      0.13      0.19      0.13      0.15      0.17      0.15      0.16      0.17      0.17      0.13      0.14      0.10


==> anc/supplementtable_fullz_midr_vssfs.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        29900
total count in table (limited SFR and Mass range):       29900.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         1         1         2        11        15         4         0         2         0         2         1         0         0         0         0         0
     0.050         1         0         8        35        50        27         9         1         1         1         1         0         0         2         0         0
     0.071         2         2        14        66       117        87        33        23        11         6         4         1         0         0         1         0
      0.10         0         3        33       104       210       228       129        59        21        13        10         4         2         1         0         0
      0.14         0         2        33        97       290       366       280       154        97        47        15         3         1         2         0         0
      0.20         2         4        25       106       269       508       464       316       200       104        40        23         7         1         1         0
      0.28         1         5        15        83       198       452       649       523       352       219       110        40        13         5         1         1
      0.40         1         2         8        46       145       329       583       675       541       377       194        83        21         6         0         0
      0.56         0         0         4        22        99       206       459       732       705       591       328       148        43        10         2         0
      0.79         1         0         1        17        53       136       290       603       793       725       468       235        81        19         0         0
      1.12         0         1         4        13        24        86       229       475       726       817       538       297       135        36        11         0
      1.58         0         1         1         4        21        68       153       298       570       695       665       370       172        43         3         0
      2.24         0         1         0         6        13        45        88       152       330       485       551       409       197        58         8         1
      3.16         0         0         0         2         8        32        59       126       197       327       393       341       186        56        14         1
      4.47         2         0         1         5        16        21        48        74       151       188       267       262       185        51        13         5
      6.31         1         0         1         0         3        11        31        54        90       105       172       157       106        54        15         4
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.1       0.1       0.3       1.4       1.9       0.5       0.0       0.3       0.0       0.3       0.1       0.0       0.0       0.0       0.0       0.0
     0.050       0.1       0.0       1.0       4.5       6.4       3.5       1.2       0.1       0.1       0.1       0.1       0.0       0.0       0.3       0.0       0.0
     0.071       0.3       0.3       1.8       8.5      15.0      11.2       4.2       3.0       1.4       0.8       0.5       0.1       0.0       0.0       0.1       0.0
      0.10       0.0       0.4       4.2      13.4      27.0      29.3      16.6       7.6       2.7       1.7       1.3       0.5       0.3       0.1       0.0       0.0
      0.14       0.0       0.3       4.2      12.5      37.3      47.0      36.0      19.8      12.5       6.0       1.9       0.4       0.1       0.3       0.0       0.0
      0.20       0.3       0.5       3.2      13.6      34.6      65.3      59.6      40.6      25.7      13.4       5.1       3.0       0.9       0.1       0.1       0.0
      0.28       0.1       0.6       1.9      10.7      25.4      58.1      83.4      67.2      45.2      28.1      14.1       5.1       1.7       0.6       0.1       0.1
      0.40       0.1       0.3       1.0       5.9      18.6      42.3      74.9      86.7      69.5      48.4      24.9      10.7       2.7       0.8       0.0       0.0
      0.56       0.0       0.0       0.5       2.8      12.7      26.5      59.0      94.1      90.6      75.9      42.2      19.0       5.5       1.3       0.3       0.0
      0.79       0.1       0.0       0.1       2.2       6.8      17.5      37.3      77.5     101.9      93.2      60.1      30.2      10.4       2.4       0.0       0.0
      1.12       0.0       0.1       0.5       1.7       3.1      11.1      29.4      61.0      93.3     105.0      69.1      38.2      17.3       4.6       1.4       0.0
      1.58       0.0       0.1       0.1       0.5       2.7       8.7      19.7      38.3      73.3      89.3      85.5      47.5      22.1       5.5       0.4       0.0
      2.24       0.0       0.1       0.0       0.8       1.7       5.8      11.3      19.5      42.4      62.3      70.8      52.6      25.3       7.5       1.0       0.1
      3.16       0.0       0.0       0.0       0.3       1.0       4.1       7.6      16.2      25.3      42.0      50.5      43.8      23.9       7.2       1.8       0.1
      4.47       0.3       0.0       0.1       0.6       2.1       2.7       6.2       9.5      19.4      24.2      34.3      33.7      23.8       6.6       1.7       0.6
      6.31       0.1       0.0       0.1       0.0       0.4       1.4       4.0       6.9      11.6      13.5      22.1      20.2      13.6       6.9       1.9       0.5
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350      4.56      4.04      5.16      4.79      4.61      4.73                4.97                5.12      4.56                                                  
    0.0500      4.64                4.41      4.51      4.59      4.62      4.64      4.45      5.16      4.11      4.91                          4.96                    
    0.0710      3.92      4.93      4.30      4.44      4.55      4.60      4.38      4.75      4.71      4.03      4.53      5.03                          3.93          
     0.100                4.19      4.49      4.32      4.38      4.52      4.54      4.62      4.41      4.57      4.35      4.55      4.90      4.84                    
     0.140                5.17      4.39      4.29      4.32      4.40      4.54      4.48      4.50      4.44      4.50      4.67      5.00      4.90                    
     0.200      4.49      4.18      4.36      4.32      4.25      4.36      4.46      4.46      4.46      4.47      4.65      4.59      4.65      4.34      5.15          
     0.280      4.94      4.32      4.21      4.17      4.23      4.31      4.42      4.41      4.50      4.41      4.55      4.37      4.44      4.35      4.26      4.63
     0.400      3.85      4.26      4.32      4.15      4.28      4.33      4.32      4.38      4.42      4.52      4.49      4.53      4.54      4.75                    
     0.560                          4.62      4.07      4.18      4.26      4.34      4.40      4.42      4.46      4.54      4.60      4.71      4.50      4.30          
     0.790      4.93                5.08      4.10      4.23      4.27      4.28      4.36      4.42      4.48      4.53      4.63      4.58      4.68                    
      1.12                4.11      4.37      3.98      4.05      4.24      4.28      4.34      4.38      4.43      4.56      4.56      4.49      4.57      4.43          
      1.58                4.23      4.24      4.20      4.10      4.20      4.32      4.37      4.34      4.45      4.53      4.54      4.51      4.46      4.20          
      2.24                4.21                4.05      4.36      4.07      4.25      4.34      4.40      4.39      4.46      4.52      4.58      4.64      4.78      4.95
      3.16                                    4.26      4.28      4.15      4.32      4.32      4.36      4.38      4.47      4.46      4.57      4.67      4.75      4.28
      4.47      4.31                4.69      4.00      4.16      4.23      4.24      4.33      4.43      4.44      4.46      4.55      4.61      4.65      4.86      4.56
      6.31      3.83                4.06                3.97      4.03      4.29      4.34      4.34      4.39      4.38      4.52      4.57      4.51      4.44      4.60
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.28      0.28      0.41      0.61      0.57      0.66       NaN      0.94       NaN      0.55      0.43       NaN       NaN       NaN       NaN       NaN
     0.050      0.29       NaN      0.42      0.55      0.67      0.69      0.83      0.76      0.63      0.58      0.91       NaN       NaN      0.93       NaN       NaN
     0.071      0.39      0.35      0.42      0.56      0.63      0.74      0.73      0.91      0.83      0.87      0.93      1.09       NaN       NaN      0.88       NaN
      0.10       NaN      0.34      0.43      0.58      0.67      0.75      0.82      0.89      0.92      0.81      0.91      0.65      1.66      0.51       NaN       NaN
      0.14       NaN      0.38      0.42      0.53      0.65      0.75      0.83      0.95      0.94      0.95      0.87      0.74      0.86      1.87       NaN       NaN
      0.20      0.44      0.27      0.43      0.56      0.64      0.77      0.88      0.94      0.98      1.04      1.02      0.99      0.98      0.93      0.53       NaN
      0.28      0.60      0.40      0.43      0.54      0.65      0.75      0.88      0.97      1.01      1.08      1.05      1.13      1.27      1.05      0.68      1.95
      0.40      0.18      0.20      0.42      0.50      0.62      0.76      0.89      0.99      1.06      1.10      1.12      1.14      1.13      1.51       NaN       NaN
      0.56       NaN       NaN      0.44      0.46      0.65      0.71      0.88      1.00      1.09      1.13      1.17      1.16      1.20      1.46      1.76       NaN
      0.79      0.96       NaN      0.43      0.44      0.56      0.69      0.84      1.00      1.08      1.16      1.21      1.21      1.22      1.24       NaN       NaN
      1.12       NaN      0.80      0.41      0.48      0.64      0.68      0.79      0.96      1.10      1.18      1.21      1.24      1.25      1.26      1.38       NaN
      1.58       NaN      0.16      0.66      0.42      0.49      0.65      0.77      0.93      1.07      1.18      1.24      1.26      1.29      1.27      1.42       NaN
      2.24       NaN      0.51       NaN      0.39      0.50      0.61      0.71      0.87      1.03      1.18      1.25      1.29      1.31      1.31      1.49      1.21
      3.16       NaN       NaN       NaN      0.42      0.52      0.56      0.69      0.85      1.00      1.14      1.24      1.29      1.31      1.33      1.26      1.58
      4.47      0.49       NaN      0.39      0.43      0.46      0.48      0.63      0.79      0.93      1.12      1.22      1.30      1.34      1.33      1.47      1.26
      6.31      0.15       NaN      0.14       NaN      0.47      0.55      0.63      0.79      0.87      1.01      1.14      1.26      1.32      1.39      1.33      1.47
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN      0.01      0.13      0.15      0.02       NaN      0.05       NaN      0.01       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN      0.17      0.13      0.13      0.14      0.20       NaN       NaN       NaN       NaN       NaN       NaN      0.38       NaN       NaN
     0.071      0.08      0.07      0.12      0.15      0.13      0.15      0.17      0.18      0.27      0.28      0.10       NaN       NaN       NaN       NaN       NaN
      0.10       NaN      0.03      0.11      0.12      0.13      0.16      0.18      0.20      0.21      0.25      0.26      0.21      0.90       NaN       NaN       NaN
      0.14       NaN      0.10      0.16      0.13      0.15      0.16      0.16      0.19      0.19      0.24      0.26      0.21       NaN      0.98       NaN       NaN
      0.20      0.13      0.07      0.21      0.12      0.13      0.16      0.17      0.18      0.22      0.24      0.28      0.30      0.30       NaN       NaN       NaN
      0.28       NaN      0.13      0.15      0.12      0.15      0.17      0.17      0.19      0.20      0.20      0.28      0.33      0.40      0.44       NaN       NaN
      0.40       NaN      0.02      0.12      0.10      0.14      0.15      0.17      0.18      0.18      0.20      0.22      0.28      0.36      0.46       NaN       NaN
      0.56       NaN       NaN      0.14      0.23      0.16      0.17      0.17      0.18      0.18      0.20      0.19      0.25      0.24      0.39      0.12       NaN
      0.79       NaN       NaN       NaN      0.16      0.17      0.17      0.18      0.17      0.18      0.18      0.20      0.21      0.24      0.37       NaN       NaN
      1.12       NaN       NaN      0.18      0.14      0.18      0.17      0.19      0.18      0.17      0.17      0.18      0.21      0.24      0.28      0.33       NaN
      1.58       NaN       NaN       NaN      0.02      0.22      0.21      0.17      0.17      0.17      0.17      0.18      0.18      0.21      0.20      0.14       NaN
      2.24       NaN       NaN       NaN      0.09      0.14      0.17      0.19      0.16      0.19      0.17      0.17      0.18      0.19      0.21      0.32       NaN
      3.16       NaN       NaN       NaN      0.03      0.15      0.11      0.16      0.15      0.17      0.17      0.18      0.16      0.20      0.19      0.10       NaN
      4.47      0.00       NaN       NaN      0.30      0.39      0.09      0.15      0.13      0.18      0.16      0.17      0.16      0.17      0.18      0.22      0.31
      6.31       NaN       NaN       NaN       NaN      0.13      0.19      0.13      0.15      0.17      0.15      0.16      0.17      0.16      0.14      0.15      0.11


==> anc/supplementtable_fullz_smallr_vns.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        57832
total count in table (limited SFR and Mass range):       47741.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         4         5         4         4         3        18        23        48        70        77       117       171       103        48         8         0
     0.050         8         8        12         6        15        24        48        56        72        88       139       154        81        50         6         0
     0.071        12        11        16        21        42        69        88        99       103       107       108       139       110        45         7         1
      0.10        21        11        38        56        94       153       158       178       155       109       119       126       104        38         9         0
      0.14        19        35        57       117       203       300       291       309       250       158       146       124       108        31         3         1
      0.20        33        42        89       204       322       460       524       537       397       278       164       140        62        29         8         1
      0.28        18        55       135       238       431       575       757       752       619       366       216       152        75        25         6         4
      0.40        40        81       162       278       483       715       827       900       756       499       321       145        59        27         1         0
      0.56        50       112       153       289       454       708       941       986       912       697       345       183        94        19         4         2
      0.79        33        93       147       275       443       589       807      1026       902       758       471       211        80        28         3         0
      1.12        33        62       105       201       321       442       641       849       888       789       484       246        98        21         5         0
      1.58        22        33        83       144       242       322       466       632       747       664       488       228       120        24         0         1
      2.24        15        30        54        99       143       250       317       414       518       486       408       220        94        29         5         3
      3.16        10        25        25        57        95       197       222       265       297       379       288       201        88        17         1         0
      4.47        11        16        25        28        67       106       156       167       169       219       208       142        63        18         5         0
      6.31        15        15        30        22        43        56        75       102       114       122       133        92        62        13         2         0
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.5       0.6       0.5       0.5       0.4       2.3       3.0       6.2       9.0       9.9      15.0      22.0      13.2       6.2       1.0       0.0
     0.050       1.0       1.0       1.5       0.8       1.9       3.1       6.2       7.2       9.3      11.3      17.9      19.8      10.4       6.4       0.8       0.0
     0.071       1.5       1.4       2.1       2.7       5.4       8.9      11.3      12.7      13.2      13.8      13.9      17.9      14.1       5.8       0.9       0.1
      0.10       2.7       1.4       4.9       7.2      12.1      19.7      20.3      22.9      19.9      14.0      15.3      16.2      13.4       4.9       1.2       0.0
      0.14       2.4       4.5       7.3      15.0      26.1      38.6      37.4      39.7      32.1      20.3      18.8      15.9      13.9       4.0       0.4       0.1
      0.20       4.2       5.4      11.4      26.2      41.4      59.1      67.3      69.0      51.0      35.7      21.1      18.0       8.0       3.7       1.0       0.1
      0.28       2.3       7.1      17.3      30.6      55.4      73.9      97.3      96.6      79.5      47.0      27.8      19.5       9.6       3.2       0.8       0.5
      0.40       5.1      10.4      20.8      35.7      62.1      91.9     106.3     115.7      97.2      64.1      41.3      18.6       7.6       3.5       0.1       0.0
      0.56       6.4      14.4      19.7      37.1      58.3      91.0     120.9     126.7     117.2      89.6      44.3      23.5      12.1       2.4       0.5       0.3
      0.79       4.2      12.0      18.9      35.3      56.9      75.7     103.7     131.9     115.9      97.4      60.5      27.1      10.3       3.6       0.4       0.0
      1.12       4.2       8.0      13.5      25.8      41.3      56.8      82.4     109.1     114.1     101.4      62.2      31.6      12.6       2.7       0.6       0.0
      1.58       2.8       4.2      10.7      18.5      31.1      41.4      59.9      81.2      96.0      85.3      62.7      29.3      15.4       3.1       0.0       0.1
      2.24       1.9       3.9       6.9      12.7      18.4      32.1      40.7      53.2      66.6      62.5      52.4      28.3      12.1       3.7       0.6       0.4
      3.16       1.3       3.2       3.2       7.3      12.2      25.3      28.5      34.1      38.2      48.7      37.0      25.8      11.3       2.2       0.1       0.0
      4.47       1.4       2.1       3.2       3.6       8.6      13.6      20.0      21.5      21.7      28.1      26.7      18.2       8.1       2.3       0.6       0.0
      6.31       1.9       1.9       3.9       2.8       5.5       7.2       9.6      13.1      14.7      15.7      17.1      11.8       8.0       1.7       0.3       0.0
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350      2.61      2.93      2.92      3.50      3.48      3.37      3.07      2.55      2.43      2.77      2.79      3.05      3.36      3.50      3.26          
    0.0500      2.80      2.82      2.88      3.15      3.51      3.54      3.08      3.01      2.67      2.75      2.80      3.15      3.36      3.50      3.71          
    0.0710      3.12      2.67      3.23      3.41      3.47      3.36      3.43      3.24      3.01      2.84      2.92      3.10      3.40      3.37      3.39      3.69
     0.100      2.36      2.99      2.93      3.23      3.44      3.40      3.29      3.11      3.14      3.02      3.01      3.12      3.32      3.51      3.39          
     0.140      2.03      2.25      3.18      3.27      3.41      3.38      3.38      3.21      3.18      3.22      3.18      3.26      3.32      3.48      3.25      2.98
     0.200      2.03      2.05      2.92      3.10      3.25      3.28      3.32      3.23      3.19      3.31      3.28      3.21      3.45      3.60      3.67      3.22
     0.280      2.11      2.12      2.70      2.96      3.12      3.17      3.24      3.23      3.23      3.30      3.31      3.30      3.38      3.44      3.57      3.74
     0.400      1.67      2.08      2.35      2.78      2.90      3.03      3.15      3.21      3.28      3.35      3.36      3.35      3.52      3.51      3.54          
     0.560      1.78      1.93      2.30      2.53      2.76      2.87      3.00      3.14      3.21      3.26      3.37      3.42      3.52      3.41      3.60      3.21
     0.790      1.80      2.04      2.04      2.31      2.66      2.78      2.89      3.10      3.25      3.29      3.36      3.42      3.50      3.61      3.37          
      1.12      1.72      1.97      2.21      2.34      2.52      2.72      2.86      3.01      3.16      3.30      3.34      3.44      3.44      3.45      3.60          
      1.58      1.93      1.98      2.33      2.46      2.56      2.61      2.82      2.98      3.10      3.25      3.40      3.41      3.55      3.60                2.25
      2.24      1.90      2.49      2.34      2.40      2.45      2.78      2.83      2.95      3.15      3.21      3.33      3.42      3.49      3.48      3.50      3.15
      3.16      1.96      2.28      2.30      2.48      2.61      2.74      2.88      3.00      3.00      3.22      3.33      3.47      3.48      3.49      3.78          
      4.47      2.76      2.11      2.76      2.55      2.64      2.84      2.94      3.03      3.04      3.24      3.22      3.43      3.34      3.53      3.54          
      6.31      2.52      2.17      2.30      2.86      2.91      2.92      3.14      3.06      3.15      3.20      3.36      3.39      3.43      3.45      3.54          
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.25      0.29      0.29      0.39       NaN      0.59      0.79      0.52      0.44      0.40      0.45       NaN      0.56       NaN       NaN       NaN
     0.050      0.26      0.37      0.50      0.88      0.71      0.86      0.74      0.71      0.42      0.53      0.41       NaN       NaN       NaN       NaN       NaN
     0.071      0.28      0.37      0.49      0.59      0.70      0.80      0.80      0.69      0.84      0.53      0.73       NaN      0.43       NaN      1.43       NaN
      0.10      0.29      0.37      0.45      0.62      0.72      0.85      0.93      0.85      0.83      0.60      0.71      0.45      0.50      1.25      0.45       NaN
      0.14      0.27      0.44      0.47      0.58      0.70      0.83      0.89      0.90      0.91      0.90      0.70      0.82      0.91      0.53       NaN       NaN
      0.20      0.36      0.40      0.50      0.58      0.72      0.87      0.97      0.99      1.02      0.96      0.96      0.95      1.42       NaN       NaN       NaN
      0.28      0.43      0.51      0.52      0.60      0.71      0.88      0.97      1.04      1.06      1.03      1.07      0.98      1.32       NaN      0.67       NaN
      0.40      0.41      0.44      0.53      0.56      0.71      0.85      0.98      1.08      1.10      1.11      1.14      1.26      1.16      0.30       NaN       NaN
      0.56      0.40      0.43      0.47      0.60      0.72      0.88      1.01      1.09      1.16      1.15      1.16      1.14      1.17      0.58       NaN      1.01
      0.79      0.26      0.41      0.50      0.59      0.69      0.83      0.98      1.11      1.17      1.22      1.21      1.23      1.26      1.29      1.41       NaN
      1.12      0.41      0.41      0.43      0.54      0.68      0.81      0.97      1.09      1.19      1.23      1.21      1.25      1.27      1.23       NaN       NaN
      1.58      0.24      0.39      0.42      0.51      0.66      0.75      0.91      1.06      1.18      1.24      1.28      1.29      1.33      1.32       NaN      0.97
      2.24      0.40      0.22      0.42      0.50      0.58      0.71      0.88      1.00      1.15      1.25      1.29      1.32      1.31      1.44      1.02      1.13
      3.16      0.26      0.41      0.39      0.49      0.50      0.65      0.81      0.97      1.06      1.22      1.29      1.31      1.36      1.29      1.26       NaN
      4.47      0.38      0.40      0.40      0.49      0.51      0.65      0.77      0.89      1.04      1.17      1.26      1.34      1.34      1.39      1.51       NaN
      6.31      0.27      0.33      0.42      0.52      0.50      0.62      0.74      0.83      0.94      1.13      1.26      1.33      1.36      1.25      1.60       NaN
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.14      0.15      0.17      0.19      0.00      0.27      0.19      0.14      0.09      0.06      0.04      0.00      0.06      0.00      0.00       NaN
     0.050      0.18      0.17      0.27      0.45      0.39      0.39      0.24      0.22      0.13      0.13      0.07      0.00      0.00      0.00      0.00       NaN
     0.071      0.18      0.19      0.26      0.24      0.35      0.40      0.31      0.26      0.28      0.18      0.17      0.00      0.04      0.00      0.54       NaN
      0.10      0.17      0.22      0.20      0.20      0.29      0.44      0.39      0.39      0.34      0.22      0.23      0.04      0.09      0.23      0.15       NaN
      0.14      0.23      0.28      0.22      0.19      0.24      0.41      0.45      0.44      0.40      0.34      0.21      0.12      0.09      0.10      0.00       NaN
      0.20      0.21      0.23      0.17      0.19      0.23      0.34      0.49      0.51      0.47      0.38      0.40      0.19      0.22      0.00      0.00       NaN
      0.28      0.19      0.27      0.17      0.18      0.19      0.29      0.45      0.53      0.54      0.50      0.43      0.32      0.22      0.00      0.27      0.00
      0.40      0.25      0.15      0.22      0.20      0.20      0.23      0.37      0.49      0.56      0.57      0.53      0.42      0.36      0.06       NaN       NaN
      0.56      0.16      0.17      0.17      0.20      0.20      0.22      0.31      0.44      0.55      0.59      0.58      0.52      0.40      0.33      0.00      0.71
      0.79      0.23      0.17      0.19      0.19      0.20      0.22      0.26      0.36      0.51      0.59      0.61      0.54      0.48      0.53      0.82       NaN
      1.12      0.19      0.16      0.19      0.21      0.19      0.21      0.25      0.29      0.41      0.56      0.61      0.63      0.63      0.34      0.00       NaN
      1.58      0.13      0.20      0.19      0.19      0.22      0.21      0.22      0.30      0.36      0.52      0.61      0.65      0.65      0.55       NaN       NaN
      2.24      0.28      0.16      0.13      0.23      0.21      0.20      0.23      0.27      0.29      0.42      0.52      0.64      0.66      0.68      0.56      0.63
      3.16      0.15      0.38      0.21      0.21      0.22      0.22      0.22      0.23      0.29      0.41      0.50      0.62      0.69      0.60       NaN       NaN
      4.47      0.18      0.19      0.16      0.16      0.17      0.22      0.19      0.24      0.32      0.34      0.43      0.52      0.63      0.70      0.74       NaN
      6.31      0.23      0.23      0.20      0.27      0.21      0.20      0.23      0.20      0.24      0.32      0.46      0.55      0.59      0.64      1.13       NaN


==> anc/supplementtable_fullz_smallr_vss.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        34332
total count in table (limited SFR and Mass range):       34331.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         3         2         3         1         0         5         2         4         3         2         1         0         0         0         0         0
     0.050         5         7         7         2         9         7         5         5         8         5         3         0         0         0         0         0
     0.071         9        10        13        19        30        23        14        12        12         8         5         0         1         0         0         0
      0.10        17         9        35        52        80        77        39        45        29        10         9         1         4         1         1         0
      0.14        15        30        53       111       189       208       125        98        62        24        12         4         1         1         0         0
      0.20        29        42        88       195       308       393       327       239       129        54        27         8         2         0         0         0
      0.28        16        50       133       233       425       531       560       442       276       129        42        17         3         0         1         0
      0.40        39        81       156       275       479       695       724       674       418       217        96        18         6         1         0         0
      0.56        50       110       151       285       446       696       880       816       624       379       136        49        13         3         0         1
      0.79        32        92       146       273       441       583       781       938       710       501       246        58        14         7         1         0
      1.12        32        61       105       196       320       438       630       809       782       582       279       106        35         2         0         0
      1.58        21        33        81       143       241       319       461       600       685       527       334       118        43         6         0         1
      2.24        15        30        54        97       142       247       309       401       494       428       328       132        41        10         3         2
      3.16        10        24        25        54        93       192       219       260       282       334       235       132        46         3         0         0
      4.47        10        14        25        28        66       105       154       165       160       202       175       113        40         7         3         0
      6.31        14        13        30        22        42        56        74       101       111       113       112        69        43         5         0         0
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.4       0.3       0.4       0.1       0.0       0.6       0.3       0.5       0.4       0.3       0.1       0.0       0.0       0.0       0.0       0.0
     0.050       0.6       0.9       0.9       0.3       1.2       0.9       0.6       0.6       1.0       0.6       0.4       0.0       0.0       0.0       0.0       0.0
     0.071       1.2       1.3       1.7       2.4       3.9       3.0       1.8       1.5       1.5       1.0       0.6       0.0       0.1       0.0       0.0       0.0
      0.10       2.2       1.2       4.5       6.7      10.3       9.9       5.0       5.8       3.7       1.3       1.2       0.1       0.5       0.1       0.1       0.0
      0.14       1.9       3.9       6.8      14.3      24.3      26.7      16.1      12.6       8.0       3.1       1.5       0.5       0.1       0.1       0.0       0.0
      0.20       3.7       5.4      11.3      25.1      39.6      50.5      42.0      30.7      16.6       6.9       3.5       1.0       0.3       0.0       0.0       0.0
      0.28       2.1       6.4      17.1      29.9      54.6      68.2      72.0      56.8      35.5      16.6       5.4       2.2       0.4       0.0       0.1       0.0
      0.40       5.0      10.4      20.0      35.3      61.6      89.3      93.0      86.6      53.7      27.9      12.3       2.3       0.8       0.1       0.0       0.0
      0.56       6.4      14.1      19.4      36.6      57.3      89.4     113.1     104.9      80.2      48.7      17.5       6.3       1.7       0.4       0.0       0.1
      0.79       4.1      11.8      18.8      35.1      56.7      74.9     100.4     120.5      91.2      64.4      31.6       7.5       1.8       0.9       0.1       0.0
      1.12       4.1       7.8      13.5      25.2      41.1      56.3      81.0     104.0     100.5      74.8      35.9      13.6       4.5       0.3       0.0       0.0
      1.58       2.7       4.2      10.4      18.4      31.0      41.0      59.2      77.1      88.0      67.7      42.9      15.2       5.5       0.8       0.0       0.1
      2.24       1.9       3.9       6.9      12.5      18.2      31.7      39.7      51.5      63.5      55.0      42.2      17.0       5.3       1.3       0.4       0.3
      3.16       1.3       3.1       3.2       6.9      12.0      24.7      28.1      33.4      36.2      42.9      30.2      17.0       5.9       0.4       0.0       0.0
      4.47       1.3       1.8       3.2       3.6       8.5      13.5      19.8      21.2      20.6      26.0      22.5      14.5       5.1       0.9       0.4       0.0
      6.31       1.8       1.7       3.9       2.8       5.4       7.2       9.5      13.0      14.3      14.5      14.4       8.9       5.5       0.6       0.0       0.0
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350      2.48      3.26      2.92      3.75                2.80      3.13      2.76      2.76      3.51      2.39                                                  
    0.0500      2.77      2.82      3.25      3.44      3.51      3.39      2.63      3.01      2.52      2.72      2.64                                                  
    0.0710      3.12      2.85      3.24      3.41      3.47      3.36      3.24      3.14      3.07      3.39      3.30                3.01                              
     0.100      2.30      2.99      2.98      3.28      3.44      3.43      2.99      2.97      2.96      2.98      3.27      3.67      3.42      2.29     0.986          
     0.140      2.03      2.23      3.18      3.28      3.42      3.39      3.44      3.01      3.08      3.19      3.23      3.19      3.74      1.10                    
     0.200      1.98      2.05      2.92      3.13      3.25      3.32      3.33      3.23      3.19      3.17      3.27      3.22      3.15                              
     0.280      1.97      2.08      2.70      2.96      3.13      3.19      3.26      3.22      3.26      3.26      3.41      3.53      3.37                2.43          
     0.400      1.67      2.08      2.35      2.78      2.89      3.03      3.16      3.20      3.22      3.29      3.34      3.36      3.44      3.03                    
     0.560      1.78      1.92      2.27      2.54      2.77      2.87      3.01      3.15      3.20      3.24      3.36      3.42      3.35      2.91               0.987
     0.790      1.80      2.04      2.06      2.30      2.66      2.78      2.89      3.10      3.25      3.26      3.30      3.42      3.48      3.52      3.34          
      1.12      1.75      1.96      2.21      2.33      2.52      2.72      2.86      3.00      3.15      3.26      3.34      3.42      3.46      3.79                    
      1.58      1.86      1.98      2.33      2.46      2.55      2.61      2.82      2.98      3.10      3.24      3.37      3.40      3.49      3.51                2.25
      2.24      1.90      2.49      2.34      2.40      2.50      2.76      2.82      2.93      3.15      3.20      3.32      3.40      3.45      3.58      2.64      3.68
      3.16      1.96      2.28      2.30      2.59      2.59      2.72      2.88      3.01      3.02      3.24      3.30      3.45      3.47      3.45                    
      4.47      2.82      2.11      2.76      2.55      2.64      2.84      2.94      3.03      3.04      3.24      3.29      3.47      3.31      3.53      3.54          
      6.31      2.52      1.98      2.30      2.86      2.91      2.92      3.14      3.05      3.15      3.20      3.39      3.32      3.45      3.51                    
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.25      0.29      0.29      0.39       NaN      0.59      0.79      0.52      0.44      0.40      0.45       NaN       NaN       NaN       NaN       NaN
     0.050      0.26      0.37      0.50      0.90      0.71      0.86      0.74      0.71      0.42      0.53      0.41       NaN       NaN       NaN       NaN       NaN
     0.071      0.28      0.37      0.49      0.59      0.70      0.80      0.80      0.75      0.84      0.53      0.51       NaN      0.43       NaN       NaN       NaN
      0.10      0.29      0.37      0.45      0.62      0.72      0.85      0.93      0.85      0.83      0.60      0.71      0.45      0.50      0.64      0.45       NaN
      0.14      0.27      0.44      0.47      0.58      0.70      0.83      0.89      0.90      0.91      0.90      0.70      0.82      0.91      0.53       NaN       NaN
      0.20      0.36      0.40      0.50      0.58      0.72      0.87      0.97      0.99      1.02      0.96      0.90      0.95      1.42       NaN       NaN       NaN
      0.28      0.43      0.51      0.52      0.60      0.71      0.88      0.97      1.04      1.06      1.03      1.07      0.98      1.32       NaN      0.67       NaN
      0.40      0.41      0.44      0.53      0.56      0.71      0.85      0.98      1.08      1.10      1.11      1.14      1.26      1.16      0.30       NaN       NaN
      0.56      0.40      0.43      0.47      0.60      0.72      0.88      1.01      1.09      1.16      1.15      1.16      1.14      1.17      0.58       NaN      1.01
      0.79      0.26      0.41      0.50      0.59      0.69      0.83      0.98      1.11      1.17      1.22      1.21      1.23      1.26      1.29      1.41       NaN
      1.12      0.41      0.41      0.43      0.55      0.68      0.81      0.97      1.09      1.19      1.23      1.21      1.25      1.27      1.23       NaN       NaN
      1.58      0.24      0.39      0.42      0.51      0.66      0.75      0.91      1.06      1.18      1.24      1.28      1.29      1.33      1.32       NaN      0.97
      2.24      0.40      0.22      0.42      0.50      0.58      0.71      0.88      1.00      1.15      1.25      1.29      1.32      1.31      1.44      1.02      1.13
      3.16      0.26      0.41      0.39      0.49      0.50      0.65      0.81      0.97      1.06      1.21      1.29      1.31      1.36      1.16       NaN       NaN
      4.47      0.38      0.40      0.40      0.49      0.51      0.65      0.77      0.89      1.04      1.17      1.25      1.34      1.34      1.39      1.51       NaN
      6.31      0.27      0.33      0.42      0.52      0.50      0.62      0.74      0.83      0.94      1.13      1.26      1.33      1.36      1.09       NaN       NaN
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.04      0.01      0.06       NaN       NaN      0.11      0.22      0.12      0.11      0.03       NaN       NaN       NaN       NaN       NaN       NaN
     0.050      0.12      0.10      0.11      0.22      0.12      0.18      0.13      0.29      0.06      0.13      0.14       NaN       NaN       NaN       NaN       NaN
     0.071      0.12      0.15      0.18      0.18      0.14      0.18      0.20      0.18      0.32      0.31      0.22       NaN       NaN       NaN       NaN       NaN
      0.10      0.12      0.15      0.17      0.15      0.15      0.18      0.17      0.22      0.26      0.27      0.43       NaN      0.07       NaN       NaN       NaN
      0.14      0.20      0.23      0.19      0.15      0.16      0.17      0.17      0.21      0.25      0.28      0.27      0.34       NaN       NaN       NaN       NaN
      0.20      0.18      0.23      0.16      0.15      0.17      0.17      0.18      0.21      0.23      0.22      0.37      0.38      0.33       NaN       NaN       NaN
      0.28      0.16      0.24      0.16      0.16      0.17      0.19      0.19      0.20      0.19      0.24      0.30      0.35      0.56       NaN       NaN       NaN
      0.40      0.24      0.15      0.20      0.19      0.19      0.18      0.19      0.19      0.19      0.21      0.26      0.25      0.43       NaN       NaN       NaN
      0.56      0.16      0.16      0.16      0.19      0.17      0.19      0.19      0.18      0.19      0.20      0.19      0.21      0.29      0.42       NaN       NaN
      0.79      0.22      0.17      0.19      0.19      0.19      0.20      0.20      0.19      0.19      0.19      0.23      0.21      0.23      0.31       NaN       NaN
      1.12      0.18      0.16      0.19      0.20      0.19      0.19      0.21      0.18      0.18      0.18      0.19      0.17      0.21      0.18       NaN       NaN
      1.58      0.12      0.20      0.18      0.19      0.21      0.19      0.20      0.20      0.18      0.19      0.19      0.18      0.20      0.15       NaN       NaN
      2.24      0.28      0.16      0.13      0.22      0.21      0.19      0.19      0.20      0.19      0.16      0.18      0.17      0.16      0.14      0.01      0.06
      3.16      0.15      0.37      0.21      0.19      0.21      0.19      0.20      0.19      0.20      0.19      0.18      0.17      0.17      0.15       NaN       NaN
      4.47      0.15      0.16      0.16      0.16      0.16      0.21      0.17      0.22      0.22      0.20      0.17      0.15      0.16      0.20      0.44       NaN
      6.31      0.22      0.21      0.20      0.27      0.20      0.20      0.21      0.18      0.19      0.19      0.18      0.17      0.16      0.18       NaN       NaN


==> anc/supplementtable_fullz_smallr_vssfs.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        34488
total count in table (limited SFR and Mass range):       34487.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         3         2         3         1         0         5         2         4         3         2         1         0         1         0         0         0
     0.050         5         7         7         3         9         7         5         5         8         5         3         0         0         0         0         0
     0.071         9        10        13        19        30        23        14        13        12         8         6         0         1         0         1         0
      0.10        17         9        35        52        80        77        39        45        29        11         9         1         4         2         1         0
      0.14        15        30        53       111       189       208       125        98        62        24        12         4         1         1         0         0
      0.20        29        42        88       195       308       394       327       239       130        54        28         8         2         0         0         0
      0.28        16        50       133       233       425       532       560       442       276       129        42        17         3         0         1         0
      0.40        39        81       157       275       479       695       725       674       418       218        96        18         6         1         0         0
      0.56        50       110       151       285       446       696       880       817       625       381       136        49        13         3         0         1
      0.79        32        92       146       273       441       583       781       938       710       502       248        58        14         7         1         0
      1.12        32        61       105       199       320       438       630       809       788       584       280       107        35         2         0         0
      1.58        21        33        81       143       241       319       461       600       689       535       337       122        44         6         0         1
      2.24        15        30        54        97       142       248       310       401       498       433       334       140        44        11         3         2
      3.16        10        24        25        54        93       192       219       260       285       340       241       143        49         5         1         0
      4.47        10        14        25        28        66       105       154       165       160       205       184       118        43         7         4         0
      6.31        14        13        30        22        42        56        74       101       111       115       115        75        48         8         1         0
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.4       0.3       0.4       0.1       0.0       0.6       0.3       0.5       0.4       0.3       0.1       0.0       0.1       0.0       0.0       0.0
     0.050       0.6       0.9       0.9       0.4       1.2       0.9       0.6       0.6       1.0       0.6       0.4       0.0       0.0       0.0       0.0       0.0
     0.071       1.2       1.3       1.7       2.4       3.9       3.0       1.8       1.7       1.5       1.0       0.8       0.0       0.1       0.0       0.1       0.0
      0.10       2.2       1.2       4.5       6.7      10.3       9.9       5.0       5.8       3.7       1.4       1.2       0.1       0.5       0.3       0.1       0.0
      0.14       1.9       3.9       6.8      14.3      24.3      26.7      16.1      12.6       8.0       3.1       1.5       0.5       0.1       0.1       0.0       0.0
      0.20       3.7       5.4      11.3      25.1      39.6      50.6      42.0      30.7      16.7       6.9       3.6       1.0       0.3       0.0       0.0       0.0
      0.28       2.1       6.4      17.1      29.9      54.6      68.4      72.0      56.8      35.5      16.6       5.4       2.2       0.4       0.0       0.1       0.0
      0.40       5.0      10.4      20.2      35.3      61.6      89.3      93.2      86.6      53.7      28.0      12.3       2.3       0.8       0.1       0.0       0.0
      0.56       6.4      14.1      19.4      36.6      57.3      89.4     113.1     105.0      80.3      49.0      17.5       6.3       1.7       0.4       0.0       0.1
      0.79       4.1      11.8      18.8      35.1      56.7      74.9     100.4     120.5      91.2      64.5      31.9       7.5       1.8       0.9       0.1       0.0
      1.12       4.1       7.8      13.5      25.6      41.1      56.3      81.0     104.0     101.3      75.0      36.0      13.8       4.5       0.3       0.0       0.0
      1.58       2.7       4.2      10.4      18.4      31.0      41.0      59.2      77.1      88.5      68.8      43.3      15.7       5.7       0.8       0.0       0.1
      2.24       1.9       3.9       6.9      12.5      18.2      31.9      39.8      51.5      64.0      55.6      42.9      18.0       5.7       1.4       0.4       0.3
      3.16       1.3       3.1       3.2       6.9      12.0      24.7      28.1      33.4      36.6      43.7      31.0      18.4       6.3       0.6       0.1       0.0
      4.47       1.3       1.8       3.2       3.6       8.5      13.5      19.8      21.2      20.6      26.3      23.6      15.2       5.5       0.9       0.5       0.0
      6.31       1.8       1.7       3.9       2.8       5.4       7.2       9.5      13.0      14.3      14.8      14.8       9.6       6.2       1.0       0.1       0.0
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350      2.48      3.26      2.92      3.75                2.80      3.13      2.76      2.76      3.51      2.39                2.27                              
    0.0500      2.77      2.82      3.25      2.54      3.51      3.39      2.63      3.01      2.52      2.72      2.64                                                  
    0.0710      3.12      2.85      3.24      3.41      3.47      3.36      3.24      3.03      3.07      3.39      3.30                3.01                2.07          
     0.100      2.30      2.99      2.98      3.28      3.44      3.43      2.99      2.97      2.96      2.98      3.27      3.67      3.42      2.29     0.986          
     0.140      2.03      2.23      3.18      3.28      3.42      3.39      3.44      3.01      3.08      3.19      3.23      3.19      3.74      1.10                    
     0.200      1.98      2.05      2.92      3.13      3.25      3.32      3.33      3.23      3.19      3.17      3.36      3.22      3.15                              
     0.280      1.97      2.08      2.70      2.96      3.13      3.19      3.26      3.22      3.26      3.26      3.41      3.53      3.37                2.43          
     0.400      1.67      2.08      2.35      2.78      2.89      3.03      3.16      3.20      3.22      3.29      3.34      3.36      3.44      3.03                    
     0.560      1.78      1.92      2.27      2.54      2.77      2.87      3.01      3.15      3.20      3.24      3.36      3.42      3.35      2.91               0.987
     0.790      1.80      2.04      2.06      2.30      2.66      2.78      2.89      3.10      3.25      3.26      3.30      3.42      3.48      3.52      3.34          
      1.12      1.75      1.96      2.21      2.34      2.52      2.72      2.86      3.00      3.15      3.26      3.34      3.41      3.46      3.79                    
      1.58      1.86      1.98      2.33      2.46      2.55      2.61      2.82      2.98      3.09      3.24      3.37      3.40      3.50      3.51                2.25
      2.24      1.90      2.49      2.34      2.40      2.50      2.78      2.83      2.93      3.15      3.20      3.32      3.40      3.45      3.53      2.64      3.68
      3.16      1.96      2.28      2.30      2.59      2.59      2.72      2.88      3.01      3.01      3.23      3.30      3.44      3.47      3.45      3.78          
      4.47      2.82      2.11      2.76      2.55      2.64      2.84      2.94      3.03      3.04      3.23      3.28      3.47      3.31      3.53      3.77          
      6.31      2.52      1.98      2.30      2.86      2.91      2.92      3.14      3.05      3.15      3.20      3.40      3.32      3.48      3.51      3.54          
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.25      0.29      0.29      0.39       NaN      0.59      0.79      0.52      0.44      0.40      0.45       NaN      0.56       NaN       NaN       NaN
     0.050      0.26      0.37      0.50      0.88      0.71      0.86      0.74      0.71      0.42      0.53      0.41       NaN       NaN       NaN       NaN       NaN
     0.071      0.28      0.37      0.49      0.59      0.70      0.80      0.80      0.69      0.84      0.53      0.73       NaN      0.43       NaN      1.43       NaN
      0.10      0.29      0.37      0.45      0.62      0.72      0.85      0.93      0.85      0.83      0.60      0.71      0.45      0.50      1.25      0.45       NaN
      0.14      0.27      0.44      0.47      0.58      0.70      0.83      0.89      0.90      0.91      0.90      0.70      0.82      0.91      0.53       NaN       NaN
      0.20      0.36      0.40      0.50      0.58      0.72      0.87      0.97      0.99      1.02      0.96      0.96      0.95      1.42       NaN       NaN       NaN
      0.28      0.43      0.51      0.52      0.60      0.71      0.88      0.97      1.04      1.06      1.03      1.07      0.98      1.32       NaN      0.67       NaN
      0.40      0.41      0.44      0.53      0.56      0.71      0.85      0.98      1.08      1.10      1.11      1.14      1.26      1.16      0.30       NaN       NaN
      0.56      0.40      0.43      0.47      0.60      0.72      0.88      1.01      1.09      1.16      1.15      1.16      1.14      1.17      0.58       NaN      1.01
      0.79      0.26      0.41      0.50      0.59      0.69      0.83      0.98      1.11      1.17      1.22      1.21      1.23      1.26      1.29      1.41       NaN
      1.12      0.41      0.41      0.43      0.54      0.68      0.81      0.97      1.09      1.19      1.23      1.21      1.25      1.27      1.23       NaN       NaN
      1.58      0.24      0.39      0.42      0.51      0.66      0.75      0.91      1.06      1.18      1.24      1.28      1.29      1.33      1.32       NaN      0.97
      2.24      0.40      0.22      0.42      0.50      0.58      0.71      0.88      1.00      1.15      1.25      1.29      1.32      1.31      1.44      1.02      1.13
      3.16      0.26      0.41      0.39      0.49      0.50      0.65      0.81      0.97      1.06      1.22      1.29      1.31      1.36      1.29      1.26       NaN
      4.47      0.38      0.40      0.40      0.49      0.51      0.65      0.77      0.89      1.04      1.17      1.26      1.34      1.34      1.39      1.51       NaN
      6.31      0.27      0.33      0.42      0.52      0.50      0.62      0.74      0.83      0.94      1.13      1.26      1.33      1.36      1.25      1.60       NaN
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.04      0.01      0.06       NaN       NaN      0.11      0.22      0.12      0.11      0.03       NaN       NaN       NaN       NaN       NaN       NaN
     0.050      0.12      0.10      0.11      0.17      0.12      0.18      0.13      0.29      0.06      0.13      0.14       NaN       NaN       NaN       NaN       NaN
     0.071      0.12      0.15      0.18      0.18      0.14      0.18      0.20      0.19      0.32      0.31      0.31       NaN       NaN       NaN       NaN       NaN
      0.10      0.12      0.15      0.17      0.15      0.15      0.18      0.17      0.22      0.26      0.25      0.43       NaN      0.07      0.43       NaN       NaN
      0.14      0.20      0.23      0.19      0.15      0.16      0.17      0.17      0.21      0.25      0.28      0.27      0.34       NaN       NaN       NaN       NaN
      0.20      0.18      0.23      0.16      0.15      0.17      0.17      0.18      0.21      0.23      0.22      0.42      0.38      0.33       NaN       NaN       NaN
      0.28      0.16      0.24      0.16      0.16      0.17      0.19      0.19      0.20      0.19      0.24      0.30      0.35      0.56       NaN       NaN       NaN
      0.40      0.24      0.15      0.20      0.19      0.19      0.18      0.19      0.19      0.19      0.21      0.26      0.25      0.43       NaN       NaN       NaN
      0.56      0.16      0.16      0.16      0.19      0.17      0.19      0.19      0.18      0.19      0.20      0.19      0.21      0.29      0.42       NaN       NaN
      0.79      0.22      0.17      0.19      0.19      0.19      0.20      0.20      0.19      0.19      0.19      0.23      0.21      0.23      0.31       NaN       NaN
      1.12      0.18      0.16      0.19      0.20      0.19      0.19      0.21      0.18      0.18      0.18      0.19      0.17      0.21      0.18       NaN       NaN
      1.58      0.12      0.20      0.18      0.19      0.21      0.19      0.20      0.20      0.18      0.19      0.19      0.18      0.20      0.15       NaN       NaN
      2.24      0.28      0.16      0.13      0.22      0.21      0.19      0.19      0.20      0.19      0.16      0.19      0.17      0.16      0.15      0.01      0.06
      3.16      0.15      0.37      0.21      0.19      0.21      0.19      0.20      0.19      0.20      0.19      0.18      0.17      0.18      0.13       NaN       NaN
      4.47      0.15      0.16      0.16      0.16      0.16      0.21      0.17      0.22      0.22      0.20      0.17      0.15      0.16      0.20      0.38       NaN
      6.31      0.22      0.21      0.20      0.27      0.20      0.20      0.21      0.18      0.19      0.19      0.18      0.17      0.15      0.17       NaN       NaN


==> anc/supplementtable_highz_allr_vns.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        41420
total count in table (limited SFR and Mass range):       33722.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         0         0         1         0         1         0         3         1         1         9        16        58       133       138       154
     0.050         0         0         0         0         1         0         0         2         2         0         7        11        72       133       148       149
     0.071         0         0         0         0         1         0         1         1         1         2         4        23        72       127       188       166
      0.10         1         1         0         1         0         2         1         2         2         5        19        36        88       169       182       156
      0.14         0         1         2         0         1         2         3         2         3         9        32        62        98       179       188       181
      0.20         0         0         1         3         1        10         7         4         4        13        43       100       163       200       194       151
      0.28         0         1         3        12         5         8         7        12         5        26        93       143       224       274       222       150
      0.40         1         0         7         8        12        13        12        16        20        53       166       282       346       300       226       154
      0.56         1         1         6        10        26        20        17        27        36        98       243       435       485       424       266       165
      0.79         2         3         3        12        25        28        41        54        67       151       378       603       649       545       329       187
      1.12         1         7         8        18        27        46        63        88        90       231       478       794       849       663       383       207
      1.58         3         3         6        20        34        63        82       106       141       244       516       821       940       709       474       191
      2.24         2         4         7        23        29        94       122       139       166       260       535       752       864       733       453       197
      3.16         3         6         7        22        39       105       127       169       162       270       430       619       748       611       369       179
      4.47         7         6        17        18        50        78       130       158       178       207       296       450       517       449       303       139
      6.31        14         9        20        16        31        53        87       124       123       152       209       265       333       328       196       121
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.0       0.0       0.4       0.0       0.4       0.0       1.2       0.4       0.4       3.7       6.5      23.7      54.4      56.5      63.0
     0.050       0.0       0.0       0.0       0.0       0.4       0.0       0.0       0.8       0.8       0.0       2.9       4.5      29.5      54.4      60.6      61.0
     0.071       0.0       0.0       0.0       0.0       0.4       0.0       0.4       0.4       0.4       0.8       1.6       9.4      29.5      52.0      77.0      67.9
      0.10       0.4       0.4       0.0       0.4       0.0       0.8       0.4       0.8       0.8       2.0       7.8      14.7      36.0      69.2      74.5      63.9
      0.14       0.0       0.4       0.8       0.0       0.4       0.8       1.2       0.8       1.2       3.7      13.1      25.4      40.1      73.3      77.0      74.1
      0.20       0.0       0.0       0.4       1.2       0.4       4.1       2.9       1.6       1.6       5.3      17.6      40.9      66.7      81.9      79.4      61.8
      0.28       0.0       0.4       1.2       4.9       2.0       3.3       2.9       4.9       2.0      10.6      38.1      58.5      91.7     112.2      90.9      61.4
      0.40       0.4       0.0       2.9       3.3       4.9       5.3       4.9       6.5       8.2      21.7      67.9     115.4     141.6     122.8      92.5      63.0
      0.56       0.4       0.4       2.5       4.1      10.6       8.2       7.0      11.1      14.7      40.1      99.5     178.1     198.5     173.6     108.9      67.5
      0.79       0.8       1.2       1.2       4.9      10.2      11.5      16.8      22.1      27.4      61.8     154.7     246.8     265.7     223.1     134.7      76.5
      1.12       0.4       2.9       3.3       7.4      11.1      18.8      25.8      36.0      36.8      94.6     195.7     325.0     347.5     271.4     156.8      84.7
      1.58       1.2       1.2       2.5       8.2      13.9      25.8      33.6      43.4      57.7      99.9     211.2     336.1     384.8     290.2     194.0      78.2
      2.24       0.8       1.6       2.9       9.4      11.9      38.5      49.9      56.9      67.9     106.4     219.0     307.8     353.7     300.0     185.4      80.6
      3.16       1.2       2.5       2.9       9.0      16.0      43.0      52.0      69.2      66.3     110.5     176.0     253.4     306.2     250.1     151.0      73.3
      4.47       2.9       2.5       7.0       7.4      20.5      31.9      53.2      64.7      72.9      84.7     121.2     184.2     211.6     183.8     124.0      56.9
      6.31       5.7       3.7       8.2       6.5      12.7      21.7      35.6      50.8      50.3      62.2      85.5     108.5     136.3     134.3      80.2      49.5
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                                    2.31                3.23                4.03      1.79      8.14      4.82      8.31      4.95      5.18      5.96      7.27
    0.0500                                              3.63                          8.35      23.8                3.85      4.55      4.83      5.35      5.90      7.16
    0.0710                                              3.06                6.58      4.13      1.90      6.03      9.17      6.75      5.44      5.25      6.01      7.18
     0.100      71.7      4.98                3.23                11.4      8.52      4.57      5.58      10.2      7.82      7.76      5.83      5.28      6.13      7.28
     0.140                2.16      5.41                4.38      5.09      4.90      6.25      2.25      8.13      8.67      7.70      6.46      5.77      6.34      7.03
     0.200                          5.52      4.61      2.88      4.85      5.24      6.23      7.28      6.32      8.19      7.59      7.30      6.38      6.36      7.14
     0.280                2.66      3.85      3.91      2.98      4.30      3.89      5.70      6.08      7.71      7.62      7.68      7.14      6.32      6.59      7.60
     0.400      1.92                3.98      3.84      4.11      5.02      4.31      5.30      5.34      7.91      7.30      7.58      7.17      6.99      7.15      7.74
     0.560      2.05      2.19      4.84      3.06      3.97      4.17      4.37      4.78      6.35      6.64      7.42      7.15      7.30      7.08      7.05      7.80
     0.790      2.22      6.10      3.49      3.99      3.43      4.23      4.25      4.73      5.58      6.56      6.67      6.90      7.10      6.91      7.55      7.81
      1.12      7.04      2.42      3.30      3.31      3.41      3.77      4.17      4.38      5.43      6.38      6.47      6.79      6.89      7.07      7.13      7.99
      1.58      2.69      2.83      2.58      2.98      3.09      3.55      4.03      4.37      5.10      5.78      6.20      6.44      6.63      7.01      7.62      7.86
      2.24      3.53      2.75      2.67      3.13      2.99      3.25      3.70      4.27      4.61      5.35      5.85      6.09      6.39      6.72      7.40      8.10
      3.16      2.28      2.90      2.59      2.85      3.04      3.26      3.51      3.82      4.56      5.02      5.50      6.00      6.11      6.77      7.38      8.24
      4.47      2.92      3.25      2.81      3.08      3.28      3.39      3.49      3.69      4.37      4.74      5.17      5.65      5.92      6.46      6.97      7.49
      6.31      2.64      2.42      2.53      2.93      3.01      3.18      3.38      3.71      4.12      4.54      4.84      5.46      5.83      6.50      6.89      7.63
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.97       NaN       NaN       NaN       NaN       NaN       NaN      1.43       NaN
      0.10       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.14       NaN       NaN      1.03       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.20       NaN       NaN      0.46      0.42       NaN      0.92      1.23       NaN      1.05       NaN       NaN      1.02       NaN       NaN       NaN       NaN
      0.28       NaN       NaN      0.45      0.53      0.62      0.39      0.47      0.64      0.47      0.86      1.04      0.80      0.64      0.69       NaN       NaN
      0.40       NaN       NaN      0.29      0.53      0.50      0.70      0.56      0.94      0.66      0.94      1.10      0.68      0.77      0.97      0.56       NaN
      0.56      0.29      0.24      0.65      0.53      0.75      0.64      0.76      0.82      0.96      1.06      0.93      1.03      1.00      0.96      1.01      0.91
      0.79      0.15      0.25      0.48      0.46      0.60      0.70      0.89      0.90      0.97      1.05      1.11      1.13      1.17      1.05      1.31      0.90
      1.12       NaN      0.48      0.41      0.51      0.63      0.72      0.73      0.92      0.98      1.06      1.15      1.19      1.10      1.13      1.09      0.95
      1.58      0.24      0.19      0.30      0.51      0.68      0.73      0.85      0.89      1.01      1.10      1.15      1.18      1.17      1.14      1.26      1.07
      2.24      0.72      0.44      0.43      0.46      0.54      0.73      0.81      0.88      1.00      1.12      1.17      1.22      1.24      1.23      1.21      1.23
      3.16      0.14      0.25      0.47      0.46      0.49      0.64      0.77      0.88      0.97      1.08      1.16      1.23      1.25      1.28      1.27      1.31
      4.47      0.49      0.26      0.40      0.49      0.51      0.55      0.71      0.83      0.93      1.05      1.16      1.26      1.29      1.28      1.33      1.41
      6.31      0.21      0.28      0.42      0.49      0.54      0.62      0.72      0.81      0.88      1.00      1.14      1.24      1.28      1.31      1.32      1.27
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.00       NaN       NaN      0.00      0.00      0.00      0.00      0.00      0.00
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.00      0.00       NaN      0.00      0.00      0.00      0.00      0.00      0.00
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.00      0.00      0.00      0.00      0.00      0.10      0.00
      0.10       NaN       NaN       NaN       NaN       NaN      0.00       NaN      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00
      0.14       NaN       NaN      0.73       NaN       NaN      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00
      0.20       NaN       NaN       NaN      0.21       NaN      0.47      0.47      0.00      0.53      0.00      0.00      0.14      0.00      0.00      0.00      0.00
      0.28       NaN       NaN      0.08      0.29      0.33      0.27      0.18      0.20      0.21      0.17      0.20      0.07      0.04      0.05      0.00      0.00
      0.40       NaN       NaN      0.17      0.28      0.30      0.36      0.28      0.39      0.15      0.31      0.19      0.13      0.04      0.07      0.06      0.00
      0.56       NaN       NaN      0.27      0.26      0.40      0.36      0.45      0.39      0.45      0.32      0.19      0.22      0.18      0.13      0.06      0.14
      0.79      0.11      0.14      0.21      0.23      0.26      0.28      0.44      0.46      0.50      0.48      0.34      0.29      0.22      0.17      0.20      0.14
      1.12       NaN      0.18      0.15      0.24      0.23      0.29      0.39      0.45      0.51      0.53      0.48      0.36      0.31      0.26      0.23      0.18
      1.58      0.13      0.51      0.28      0.28      0.26      0.22      0.28      0.36      0.44      0.55      0.55      0.49      0.43      0.35      0.28      0.24
      2.24      0.37      0.17      0.14      0.22      0.16      0.24      0.27      0.35      0.37      0.48      0.59      0.60      0.54      0.45      0.42      0.34
      3.16      0.13      0.30      0.24      0.19      0.17      0.19      0.20      0.22      0.30      0.40      0.52      0.61      0.61      0.57      0.50      0.44
      4.47      0.23      0.13      0.15      0.15      0.17      0.20      0.19      0.21      0.26      0.33      0.44      0.58      0.65      0.65      0.53      0.57
      6.31      0.23      0.24      0.18      0.14      0.22      0.18      0.22      0.19      0.24      0.32      0.33      0.50      0.61      0.66      0.61      0.51


==> anc/supplementtable_highz_allr_vss.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:         9551
total count in table (limited SFR and Mass range):       9551.00
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.050         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.071         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
      0.10         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
      0.14         0         0         1         0         0         0         0         0         0         0         0         0         0         0         0         0
      0.20         0         0         1         2         0         3         1         0         1         0         0         2         0         0         0         0
      0.28         0         0         3         7         2         3         1         2         1         1         3         1         1         1         0         0
      0.40         0         0         3         5         7         6         3         3         1         4         6         7         1         2         3         0
      0.56         1         1         2         9        17        13         9         7        12        12        10        23        15         6         1         3
      0.79         1         1         3         9        22        26        28        27        29        45        40        41        23        16         7         3
      1.12         0         6         8        16        24        40        43        65        59        85       105        80        72        29        16         7
      1.58         2         3         5        18        32        62        77        87       113       159       177       178       145        66        27         9
      2.24         2         4         7        20        29        90       115       126       146       208       299       283       208       112        58        18
      3.16         3         5         7        21        37       101       124       165       153       236       327       358       272       158        69        23
      4.47         6         4        17        18        49        78       129       156       171       193       251       320       281       171        55        28
      6.31        13         7        20        16        30        53        85       123       118       141       194       218       222       156        59        20
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.050       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.071       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.10       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.14       0.0       0.0       0.4       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.20       0.0       0.0       0.4       0.8       0.0       1.2       0.4       0.0       0.4       0.0       0.0       0.8       0.0       0.0       0.0       0.0
      0.28       0.0       0.0       1.2       2.9       0.8       1.2       0.4       0.8       0.4       0.4       1.2       0.4       0.4       0.4       0.0       0.0
      0.40       0.0       0.0       1.2       2.0       2.9       2.5       1.2       1.2       0.4       1.6       2.5       2.9       0.4       0.8       1.2       0.0
      0.56       0.4       0.4       0.8       3.7       7.0       5.3       3.7       2.9       4.9       4.9       4.1       9.4       6.1       2.5       0.4       1.2
      0.79       0.4       0.4       1.2       3.7       9.0      10.6      11.5      11.1      11.9      18.4      16.4      16.8       9.4       6.5       2.9       1.2
      1.12       0.0       2.5       3.3       6.5       9.8      16.4      17.6      26.6      24.2      34.8      43.0      32.7      29.5      11.9       6.5       2.9
      1.58       0.8       1.2       2.0       7.4      13.1      25.4      31.5      35.6      46.3      65.1      72.5      72.9      59.4      27.0      11.1       3.7
      2.24       0.8       1.6       2.9       8.2      11.9      36.8      47.1      51.6      59.8      85.1     122.4     115.8      85.1      45.8      23.7       7.4
      3.16       1.2       2.0       2.9       8.6      15.1      41.3      50.8      67.5      62.6      96.6     133.9     146.5     111.3      64.7      28.2       9.4
      4.47       2.5       1.6       7.0       7.4      20.1      31.9      52.8      63.9      70.0      79.0     102.7     131.0     115.0      70.0      22.5      11.5
      6.31       5.3       2.9       8.2       6.5      12.3      21.7      34.8      50.3      48.3      57.7      79.4      89.2      90.9      63.9      24.2       8.2
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                                                                                                                                                                
    0.0500                                                                                                                                                                
    0.0710                                                                                                                                                                
     0.100                                                                                                                                                                
     0.140                          2.74                                                                                                                                  
     0.200                          5.52      5.53                4.03      3.54                5.17                          8.00                                        
     0.280                          3.85      3.73      2.98      4.30      5.25      60.3      15.9      6.46      7.24      6.96      7.26      8.13                    
     0.400                          4.03      3.52      3.68      5.24      4.31      5.30      6.42      7.71      7.23      6.72      8.12      9.13      6.50          
     0.560      2.05      2.19      3.25      3.06      3.54      4.29      5.00      4.79      6.35      6.47      7.02      6.45      6.86      8.76      13.3      6.23
     0.790      2.04      3.24      3.49      3.99      3.43      4.35      4.20      4.77      5.96      6.20      5.92      6.20      6.28      8.17      7.56      8.28
      1.12                2.65      3.30      3.30      3.41      3.77      4.01      4.41      5.39      6.22      6.17      6.30      7.02      7.00      7.15      9.03
      1.58      2.69      2.83      2.52      2.88      3.09      3.57      4.01      4.47      5.32      5.62      5.92      6.27      6.53      7.08      7.84      8.10
      2.24      3.53      2.75      2.67      3.16      2.99      3.25      3.70      4.27      4.63      5.38      5.69      5.93      6.05      7.06      7.22      8.44
      3.16      2.28      2.90      2.59      2.81      3.03      3.26      3.53      3.82      4.56      5.08      5.45      5.92      6.10      7.09      6.90      8.38
      4.47      3.10      3.23      2.81      3.08      3.22      3.39      3.49      3.69      4.37      4.85      5.11      5.73      5.85      6.61      6.98      7.86
      6.31      2.59      2.42      2.53      2.93      3.01      3.18      3.38      3.71      4.12      4.58      4.87      5.48      5.79      6.45      7.27      7.45
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.10       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.14       NaN       NaN      1.03       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.20       NaN       NaN      0.46      0.42       NaN      0.63      1.23       NaN      1.05       NaN       NaN      1.02       NaN       NaN       NaN       NaN
      0.28       NaN       NaN      0.45      0.53      0.62      0.38      0.47      0.64      0.47      0.86      1.04      0.80      0.64      0.69       NaN       NaN
      0.40       NaN       NaN      0.28      0.53      0.50      0.70      0.56      0.94      0.66      0.94      1.10      0.68      0.77      0.97      0.56       NaN
      0.56      0.29      0.24      0.65      0.53      0.75      0.64      0.76      0.82      0.96      1.06      0.93      1.03      1.00      1.08      1.01      0.91
      0.79      0.15      0.25      0.48      0.46      0.60      0.70      0.89      0.90      0.97      1.05      1.11      1.13      1.17      1.05      1.31      0.90
      1.12       NaN      0.48      0.41      0.51      0.63      0.72      0.73      0.92      0.98      1.05      1.15      1.19      1.10      1.13      1.09      0.95
      1.58      0.24      0.19      0.30      0.51      0.68      0.73      0.85      0.89      1.01      1.10      1.15      1.19      1.17      1.14      1.26      1.07
      2.24      0.72      0.44      0.43      0.46      0.54      0.73      0.81      0.88      1.00      1.12      1.17      1.22      1.25      1.23      1.21      1.23
      3.16      0.14      0.25      0.47      0.46      0.49      0.64      0.77      0.88      0.97      1.08      1.16      1.23      1.25      1.28      1.27      1.31
      4.47      0.49      0.26      0.40      0.49      0.51      0.55      0.71      0.84      0.93      1.05      1.16      1.26      1.29      1.28      1.33      1.41
      6.31      0.21      0.28      0.42      0.49      0.54      0.62      0.72      0.81      0.88      1.00      1.14      1.24      1.28      1.32      1.32      1.31
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.10       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.14       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.20       NaN       NaN       NaN      0.12       NaN      0.20       NaN       NaN       NaN       NaN       NaN      0.07       NaN       NaN       NaN       NaN
      0.28       NaN       NaN      0.08      0.15      0.01      0.04       NaN      0.20       NaN       NaN      0.25       NaN       NaN       NaN       NaN       NaN
      0.40       NaN       NaN      0.04      0.16      0.15      0.24      0.25      0.07       NaN      0.18      0.16      0.35       NaN      0.12      0.08       NaN
      0.56       NaN       NaN      0.29      0.23      0.21      0.20      0.22      0.17      0.20      0.19      0.24      0.20      0.28      0.36       NaN      0.37
      0.79       NaN       NaN      0.21      0.12      0.17      0.22      0.16      0.26      0.23      0.16      0.18      0.20      0.32      0.26      0.25      0.50
      1.12       NaN      0.10      0.15      0.17      0.16      0.18      0.20      0.19      0.24      0.18      0.18      0.25      0.25      0.34      0.35      0.32
      1.58      0.03      0.51      0.25      0.23      0.21      0.20      0.21      0.17      0.19      0.20      0.18      0.20      0.20      0.24      0.29      0.27
      2.24      0.37      0.17      0.14      0.17      0.16      0.20      0.20      0.23      0.18      0.19      0.17      0.19      0.20      0.21      0.27      0.27
      3.16      0.13      0.30      0.24      0.17      0.13      0.16      0.17      0.17      0.20      0.19      0.18      0.16      0.18      0.21      0.19      0.24
      4.47      0.16      0.05      0.15      0.15      0.16      0.20      0.18      0.20      0.19      0.20      0.17      0.17      0.16      0.21      0.23      0.26
      6.31      0.22      0.21      0.18      0.14      0.20      0.18      0.19      0.17      0.17      0.19      0.17      0.18      0.18      0.16      0.16      0.20


==> anc/supplementtable_highz_allr_vssfs.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:         9573
total count in table (limited SFR and Mass range):       9573.00
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.050         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.071         0         0         0         0         0         0         0         1         0         0         0         0         0         0         1         0
      0.10         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
      0.14         0         0         1         0         0         0         0         0         0         0         0         0         0         0         0         0
      0.20         0         0         1         2         0         4         1         0         1         0         0         2         0         0         0         0
      0.28         0         0         3         7         2         4         1         2         1         1         3         1         1         1         0         0
      0.40         0         0         4         5         7         6         3         3         1         5         6         7         1         2         3         0
      0.56         1         1         2         9        17        13         9         7        12        12        10        23        15         7         1         3
      0.79         1         1         3         9        22        26        28        27        29        45        40        41        23        16         7         3
      1.12         0         6         8        16        24        40        43        65        59        85       105        80        72        29        16         7
      1.58         2         3         5        18        32        62        77        87       113       159       177       178       145        66        27         9
      2.24         2         4         7        20        29        90       115       126       146       208       299       283       209       112        58        18
      3.16         3         5         7        21        37       101       124       165       153       236       327       358       273       158        69        23
      4.47         6         4        17        18        49        78       129       156       171       193       251       321       282       173        55        29
      6.31        13         7        20        16        30        53        85       123       118       141       194       218       222       159        61        23
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.050       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.071       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.4       0.0       0.0       0.0       0.0       0.0       0.0       0.4       0.0
      0.10       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.14       0.0       0.0       0.4       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.20       0.0       0.0       0.4       0.8       0.0       1.6       0.4       0.0       0.4       0.0       0.0       0.8       0.0       0.0       0.0       0.0
      0.28       0.0       0.0       1.2       2.9       0.8       1.6       0.4       0.8       0.4       0.4       1.2       0.4       0.4       0.4       0.0       0.0
      0.40       0.0       0.0       1.6       2.0       2.9       2.5       1.2       1.2       0.4       2.0       2.5       2.9       0.4       0.8       1.2       0.0
      0.56       0.4       0.4       0.8       3.7       7.0       5.3       3.7       2.9       4.9       4.9       4.1       9.4       6.1       2.9       0.4       1.2
      0.79       0.4       0.4       1.2       3.7       9.0      10.6      11.5      11.1      11.9      18.4      16.4      16.8       9.4       6.5       2.9       1.2
      1.12       0.0       2.5       3.3       6.5       9.8      16.4      17.6      26.6      24.2      34.8      43.0      32.7      29.5      11.9       6.5       2.9
      1.58       0.8       1.2       2.0       7.4      13.1      25.4      31.5      35.6      46.3      65.1      72.5      72.9      59.4      27.0      11.1       3.7
      2.24       0.8       1.6       2.9       8.2      11.9      36.8      47.1      51.6      59.8      85.1     122.4     115.8      85.5      45.8      23.7       7.4
      3.16       1.2       2.0       2.9       8.6      15.1      41.3      50.8      67.5      62.6      96.6     133.9     146.5     111.7      64.7      28.2       9.4
      4.47       2.5       1.6       7.0       7.4      20.1      31.9      52.8      63.9      70.0      79.0     102.7     131.4     115.4      70.8      22.5      11.9
      6.31       5.3       2.9       8.2       6.5      12.3      21.7      34.8      50.3      48.3      57.7      79.4      89.2      90.9      65.1      25.0       9.4
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                                                                                                                                                                
    0.0500                                                                                                                                                                
    0.0710                                                                            4.13                                                                  2.07          
     0.100                                                                                                                                                                
     0.140                          2.74                                                                                                                                  
     0.200                          5.52      5.53                4.03      3.54                5.17                          8.00                                        
     0.280                          3.85      3.73      2.98      4.30      5.25      60.3      15.9      6.46      7.24      6.96      7.26      8.13                    
     0.400                          4.03      3.52      3.68      5.24      4.31      5.30      6.42      6.54      7.23      6.72      8.12      9.13      6.50          
     0.560      2.05      2.19      3.25      3.06      3.54      4.29      5.00      4.79      6.35      6.47      7.02      6.45      6.86      8.76      13.3      6.23
     0.790      2.04      3.24      3.49      3.99      3.43      4.35      4.20      4.77      5.96      6.20      5.92      6.20      6.28      8.17      7.56      8.28
      1.12                2.65      3.30      3.30      3.41      3.77      4.01      4.41      5.39      6.22      6.17      6.30      7.02      7.00      7.15      9.03
      1.58      2.69      2.83      2.52      2.88      3.09      3.57      4.01      4.47      5.32      5.62      5.92      6.27      6.53      7.08      7.84      8.10
      2.24      3.53      2.75      2.67      3.16      2.99      3.25      3.70      4.27      4.63      5.38      5.69      5.93      6.05      7.06      7.22      8.44
      3.16      2.28      2.90      2.59      2.81      3.03      3.26      3.53      3.82      4.56      5.08      5.45      5.92      6.08      7.09      6.90      8.38
      4.47      3.10      3.23      2.81      3.08      3.22      3.39      3.49      3.69      4.37      4.85      5.11      5.72      5.86      6.61      6.98      7.84
      6.31      2.59      2.42      2.53      2.93      3.01      3.18      3.38      3.71      4.12      4.58      4.87      5.48      5.79      6.43      7.10      7.45
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.97       NaN       NaN       NaN       NaN       NaN       NaN      1.43       NaN
      0.10       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.14       NaN       NaN      1.03       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.20       NaN       NaN      0.46      0.42       NaN      0.92      1.23       NaN      1.05       NaN       NaN      1.02       NaN       NaN       NaN       NaN
      0.28       NaN       NaN      0.45      0.53      0.62      0.39      0.47      0.64      0.47      0.86      1.04      0.80      0.64      0.69       NaN       NaN
      0.40       NaN       NaN      0.29      0.53      0.50      0.70      0.56      0.94      0.66      0.94      1.10      0.68      0.77      0.97      0.56       NaN
      0.56      0.29      0.24      0.65      0.53      0.75      0.64      0.76      0.82      0.96      1.06      0.93      1.03      1.00      0.96      1.01      0.91
      0.79      0.15      0.25      0.48      0.46      0.60      0.70      0.89      0.90      0.97      1.05      1.11      1.13      1.17      1.05      1.31      0.90
      1.12       NaN      0.48      0.41      0.51      0.63      0.72      0.73      0.92      0.98      1.05      1.15      1.19      1.10      1.13      1.09      0.95
      1.58      0.24      0.19      0.30      0.51      0.68      0.73      0.85      0.89      1.01      1.10      1.15      1.19      1.17      1.14      1.26      1.07
      2.24      0.72      0.44      0.43      0.46      0.54      0.73      0.81      0.88      1.00      1.12      1.17      1.22      1.24      1.23      1.21      1.23
      3.16      0.14      0.25      0.47      0.46      0.49      0.64      0.77      0.88      0.97      1.08      1.16      1.23      1.25      1.28      1.27      1.31
      4.47      0.49      0.26      0.40      0.49      0.51      0.55      0.71      0.84      0.93      1.05      1.16      1.26      1.29      1.28      1.33      1.41
      6.31      0.21      0.28      0.42      0.49      0.54      0.62      0.72      0.81      0.88      1.00      1.14      1.24      1.28      1.31      1.32      1.27
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.10       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.14       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.20       NaN       NaN       NaN      0.12       NaN      0.33       NaN       NaN       NaN       NaN       NaN      0.07       NaN       NaN       NaN       NaN
      0.28       NaN       NaN      0.08      0.15      0.01      0.19       NaN      0.20       NaN       NaN      0.25       NaN       NaN       NaN       NaN       NaN
      0.40       NaN       NaN      0.07      0.16      0.15      0.24      0.25      0.07       NaN      0.35      0.16      0.35       NaN      0.12      0.08       NaN
      0.56       NaN       NaN      0.29      0.23      0.21      0.20      0.22      0.17      0.20      0.19      0.24      0.20      0.28      0.35       NaN      0.37
      0.79       NaN       NaN      0.21      0.12      0.17      0.22      0.16      0.26      0.23      0.16      0.18      0.20      0.32      0.26      0.25      0.50
      1.12       NaN      0.10      0.15      0.17      0.16      0.18      0.20      0.19      0.24      0.18      0.18      0.25      0.25      0.34      0.35      0.32
      1.58      0.03      0.51      0.25      0.23      0.21      0.20      0.21      0.17      0.19      0.20      0.18      0.20      0.20      0.24      0.29      0.27
      2.24      0.37      0.17      0.14      0.17      0.16      0.20      0.20      0.23      0.18      0.19      0.17      0.19      0.20      0.21      0.27      0.27
      3.16      0.13      0.30      0.24      0.17      0.13      0.16      0.17      0.17      0.20      0.19      0.18      0.16      0.18      0.21      0.19      0.24
      4.47      0.16      0.05      0.15      0.15      0.16      0.20      0.18      0.20      0.19      0.20      0.17      0.17      0.16      0.24      0.23      0.26
      6.31      0.22      0.21      0.18      0.14      0.20      0.18      0.19      0.17      0.17      0.19      0.17      0.18      0.18      0.16      0.16      0.18


==> anc/supplementtable_highz_larger_vns.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        29733
total count in table (limited SFR and Mass range):       24958.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         0         0         0         0         0         0         0         0         1         4        14        28        66       108       148
     0.050         0         0         0         0         0         0         0         1         1         0         2         5        28        77       115       146
     0.071         0         0         0         0         0         0         1         0         0         1         2        16        38        67       141       157
      0.10         1         0         0         0         0         1         1         0         1         4        15        32        54        88       148       149
      0.14         0         0         1         0         0         0         1         1         1         6        31        57        67       113       146       175
      0.20         0         0         1         1         0         3         4         2         2         9        40        94       132       146       163       143
      0.28         0         0         0         0         0         0         2         6         4        24        90       135       186       216       185       141
      0.40         0         0         0         0         2         6         3         8        12        49       157       267       300       247       207       145
      0.56         0         0         1         1         2         2         5         9        25        78       228       395       421       361       236       162
      0.79         0         2         0         2         0         3        11        22        36       126       338       540       573       460       309       178
      1.12         1         1         1         1         3         1        15        28        55       192       410       708       721       583       345       203
      1.58         0         0         0         0         1         2        10        27        66       167       405       700       780       609       452       188
      2.24         0         0         0         1         0         1         5        22        52       138       375       574       686       617       423       191
      3.16         0         0         0         0         0         2         3        14        45       113       257       457       578       522       341       175
      4.47         0         0         0         1         0         0         2        10        26        71       146       283       383       382       276       134
      6.31         0         0         0         0         0         0         0         8         8        35        80       150       223       265       174       116
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.4       1.6       5.7      11.5      27.0      44.2      60.6
     0.050       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.4       0.4       0.0       0.8       2.0      11.5      31.5      47.1      59.8
     0.071       0.0       0.0       0.0       0.0       0.0       0.0       0.4       0.0       0.0       0.4       0.8       6.5      15.6      27.4      57.7      64.3
      0.10       0.4       0.0       0.0       0.0       0.0       0.4       0.4       0.0       0.4       1.6       6.1      13.1      22.1      36.0      60.6      61.0
      0.14       0.0       0.0       0.4       0.0       0.0       0.0       0.4       0.4       0.4       2.5      12.7      23.3      27.4      46.3      59.8      71.6
      0.20       0.0       0.0       0.4       0.4       0.0       1.2       1.6       0.8       0.8       3.7      16.4      38.5      54.0      59.8      66.7      58.5
      0.28       0.0       0.0       0.0       0.0       0.0       0.0       0.8       2.5       1.6       9.8      36.8      55.3      76.1      88.4      75.7      57.7
      0.40       0.0       0.0       0.0       0.0       0.8       2.5       1.2       3.3       4.9      20.1      64.3     109.3     122.8     101.1      84.7      59.4
      0.56       0.0       0.0       0.4       0.4       0.8       0.8       2.0       3.7      10.2      31.9      93.3     161.7     172.3     147.8      96.6      66.3
      0.79       0.0       0.8       0.0       0.8       0.0       1.2       4.5       9.0      14.7      51.6     138.4     221.0     234.5     188.3     126.5      72.9
      1.12       0.4       0.4       0.4       0.4       1.2       0.4       6.1      11.5      22.5      78.6     167.8     289.8     295.1     238.6     141.2      83.1
      1.58       0.0       0.0       0.0       0.0       0.4       0.8       4.1      11.1      27.0      68.4     165.8     286.5     319.3     249.3     185.0      77.0
      2.24       0.0       0.0       0.0       0.4       0.0       0.4       2.0       9.0      21.3      56.5     153.5     235.0     280.8     252.6     173.1      78.2
      3.16       0.0       0.0       0.0       0.0       0.0       0.8       1.2       5.7      18.4      46.3     105.2     187.1     236.6     213.7     139.6      71.6
      4.47       0.0       0.0       0.0       0.4       0.0       0.0       0.8       4.1      10.6      29.1      59.8     115.8     156.8     156.4     113.0      54.8
      6.31       0.0       0.0       0.0       0.0       0.0       0.0       0.0       3.3       3.3      14.3      32.7      61.4      91.3     108.5      71.2      47.5
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                                                                                                8.14      9.00      8.55      5.95      6.04      6.27      7.34
    0.0500                                                                            8.35      23.8                9.09      7.54      7.73      6.04      6.20      7.19
    0.0710                                                                  6.58                          6.03      9.51      8.73      7.25      6.32      6.54      7.22
     0.100      71.7                                              11.4      8.52                5.58      16.4      8.50      7.80      6.86      6.44      6.65      7.32
     0.140                          5.41                                    6.62      6.25      5.24      8.74      8.67      7.82      7.43      6.98      6.79      7.06
     0.200                          5.52      5.53                5.98      6.72      8.19      7.79      8.13      8.35      7.69      7.94      7.14      6.86      7.24
     0.280                                                                  9.74      7.49      15.9      7.92      7.64      7.78      7.67      7.10      6.91      7.68
     0.400                                              6.66      6.18      5.92      5.78      5.92      8.00      7.38      7.72      7.52      7.42      7.26      7.98
     0.560                          7.80      6.05      7.27      5.98      6.41      5.71      6.81      7.16      7.54      7.33      7.60      7.55      7.32      7.90
     0.790                8.18                62.8                6.78      5.67      5.96      6.98      6.74      6.81      7.14      7.34      7.41      7.74      7.91
      1.12      7.04      5.48      9.84      6.86      5.43      5.90      5.94      5.92      6.23      6.72      6.65      6.96      7.22      7.36      7.38      8.02
      1.58                                              97.2      11.0      5.42      5.81      6.14      6.29      6.55      6.73      6.94      7.31      7.80      7.94
      2.24                                    6.88                5.62      5.38      5.66      5.89      6.01      6.32      6.50      6.75      7.11      7.55      8.17
      3.16                                                        9.20      5.33      5.91      5.92      5.82      6.10      6.37      6.54      7.13      7.52      8.27
      4.47                                    5.23                          5.58      5.48      5.83      5.73      5.91      6.31      6.46      6.80      7.15      7.59
      6.31                                                                            5.47      5.46      5.83      5.83      6.18      6.29      6.86      7.15      7.70
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.10       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.14       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.20       NaN       NaN      0.46      0.25       NaN       NaN       NaN       NaN       NaN       NaN       NaN      1.02       NaN       NaN       NaN       NaN
      0.28       NaN       NaN       NaN       NaN       NaN       NaN      0.47      0.36      0.47      0.86      1.04      0.80      0.64      0.69       NaN       NaN
      0.40       NaN       NaN       NaN       NaN       NaN      0.78      0.33      1.04      0.66      0.94      1.10      0.94      0.77      0.97      0.56       NaN
      0.56       NaN       NaN       NaN      0.19      0.53      0.60      0.91      0.82      0.79      1.06      0.91      1.04      1.00      0.96      1.01      0.91
      0.79       NaN       NaN       NaN      0.54       NaN      0.56      0.79      0.74      0.97      1.08      1.10      1.13      1.23      1.05      1.31      0.90
      1.12       NaN      0.49      0.59       NaN      0.63       NaN      0.65      0.88      0.94      1.05      1.13      1.18      1.13      1.16      1.09      0.95
      1.58       NaN       NaN       NaN       NaN       NaN      0.97      0.78      0.80      0.99      1.11      1.13      1.18      1.18      1.13      1.26      1.07
      2.24       NaN       NaN       NaN      0.21       NaN       NaN      0.73      0.83      0.95      1.09      1.15      1.22      1.24      1.23      1.23      1.23
      3.16       NaN       NaN       NaN       NaN       NaN      0.52      0.66      0.80      0.91      1.04      1.13      1.21      1.24      1.27      1.28      1.31
      4.47       NaN       NaN       NaN      0.49       NaN       NaN      0.90      0.81      0.87      1.00      1.13      1.24      1.28      1.28      1.32      1.42
      6.31       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.70      0.83      0.94      1.14      1.23      1.26      1.31      1.32      1.26
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.00      0.00      0.00      0.00      0.00      0.00
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.00      0.00      0.00      0.00      0.00      0.00
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.00      0.00      0.00      0.00      0.00      0.00
      0.10       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.00      0.00      0.00      0.00      0.00      0.00      0.00
      0.14       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.00      0.00      0.00      0.00      0.00      0.00      0.00
      0.20       NaN       NaN       NaN       NaN       NaN      0.00      0.00      0.00      0.00      0.00      0.00      0.14      0.00      0.00      0.00      0.00
      0.28       NaN       NaN       NaN       NaN       NaN       NaN      0.34      0.15      0.23      0.18      0.20      0.07      0.05      0.06      0.00      0.00
      0.40       NaN       NaN       NaN       NaN      0.00      0.45      0.19      0.46      0.19      0.25      0.19      0.13      0.04      0.08      0.07      0.00
      0.56       NaN       NaN       NaN       NaN      0.38      0.02      0.59      0.34      0.38      0.35      0.17      0.21      0.18      0.14      0.07      0.14
      0.79       NaN      0.00       NaN      0.13       NaN      0.39      0.43      0.41      0.49      0.48      0.32      0.28      0.21      0.17      0.21      0.14
      1.12       NaN       NaN       NaN       NaN      0.34       NaN      0.32      0.41      0.48      0.52      0.47      0.36      0.31      0.26      0.24      0.19
      1.58       NaN       NaN       NaN       NaN       NaN      0.15      0.19      0.30      0.33      0.55      0.53      0.49      0.42      0.36      0.29      0.24
      2.24       NaN       NaN       NaN       NaN       NaN       NaN      0.16      0.30      0.35      0.44      0.58      0.59      0.52      0.46      0.42      0.34
      3.16       NaN       NaN       NaN       NaN       NaN      0.05      0.02      0.27      0.33      0.36      0.51      0.61      0.61      0.58      0.50      0.45
      4.47       NaN       NaN       NaN       NaN       NaN       NaN      0.09      0.23      0.24      0.25      0.44      0.57      0.65      0.66      0.51      0.57
      6.31       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.19      0.31      0.31      0.31      0.48      0.59      0.66      0.61      0.50


==> anc/supplementtable_highz_larger_vss.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:         4798
total count in table (limited SFR and Mass range):       4798.00
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.050         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.071         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
      0.10         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
      0.14         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
      0.20         0         0         1         1         0         0         0         0         0         0         0         2         0         0         0         0
      0.28         0         0         0         0         0         0         1         1         1         1         3         1         1         1         0         0
      0.40         0         0         0         0         0         3         1         2         1         4         5         6         1         2         3         0
      0.56         0         0         0         1         1         2         3         2         7        11         8        18        13         6         1         3
      0.79         0         0         0         2         0         3         6        13        18        34        31        34        18        13         7         3
      1.12         0         1         1         0         2         0        10        21        35        68        83        71        61        24        15         7
      1.58         0         0         0         0         0         2        10        23        59       100       129       145       114        61        27         9
      2.24         0         0         0         1         0         0         5        20        45       113       197       208       153        97        55        17
      3.16         0         0         0         0         0         2         3        13        40       100       193       266       213       140        63        23
      4.47         0         0         0         1         0         0         2        10        25        69       121       202       203       150        47        26
      6.31         0         0         0         0         0         0         0         8         7        32        75       123       153       129        52        18
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.050       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.071       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.10       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.14       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.20       0.0       0.0       0.4       0.4       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.8       0.0       0.0       0.0       0.0
      0.28       0.0       0.0       0.0       0.0       0.0       0.0       0.4       0.4       0.4       0.4       1.2       0.4       0.4       0.4       0.0       0.0
      0.40       0.0       0.0       0.0       0.0       0.0       1.2       0.4       0.8       0.4       1.6       2.0       2.5       0.4       0.8       1.2       0.0
      0.56       0.0       0.0       0.0       0.4       0.4       0.8       1.2       0.8       2.9       4.5       3.3       7.4       5.3       2.5       0.4       1.2
      0.79       0.0       0.0       0.0       0.8       0.0       1.2       2.5       5.3       7.4      13.9      12.7      13.9       7.4       5.3       2.9       1.2
      1.12       0.0       0.4       0.4       0.0       0.8       0.0       4.1       8.6      14.3      27.8      34.0      29.1      25.0       9.8       6.1       2.9
      1.58       0.0       0.0       0.0       0.0       0.0       0.8       4.1       9.4      24.2      40.9      52.8      59.4      46.7      25.0      11.1       3.7
      2.24       0.0       0.0       0.0       0.4       0.0       0.0       2.0       8.2      18.4      46.3      80.6      85.1      62.6      39.7      22.5       7.0
      3.16       0.0       0.0       0.0       0.0       0.0       0.8       1.2       5.3      16.4      40.9      79.0     108.9      87.2      57.3      25.8       9.4
      4.47       0.0       0.0       0.0       0.4       0.0       0.0       0.8       4.1      10.2      28.2      49.5      82.7      83.1      61.4      19.2      10.6
      6.31       0.0       0.0       0.0       0.0       0.0       0.0       0.0       3.3       2.9      13.1      30.7      50.3      62.6      52.8      21.3       7.4
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                                                                                                                                                                
    0.0500                                                                                                                                                                
    0.0710                                                                                                                                                                
     0.100                                                                                                                                                                
     0.140                                                                                                                                                                
     0.200                          5.52      5.53                                                                            8.00                                        
     0.280                                                                  5.25      60.3      15.9      6.46      7.24      6.96      7.26      8.13                    
     0.400                                                        5.41      11.1      5.35      6.42      7.71      7.23      6.99      8.12      9.13      6.50          
     0.560                                    6.05      5.96      5.98      6.41      6.87      6.89      6.47      7.55      6.77      7.67      8.76      13.3      6.23
     0.790                                    62.8                6.78      5.69      5.95      6.95      6.73      6.14      6.43      7.49      8.20      7.56      8.28
      1.12                5.48      9.84                5.55                6.64      5.91      5.85      6.64      6.44      6.45      7.22      7.40      7.15      9.03
      1.58                                                        11.0      5.42      5.81      5.98      6.24      6.45      6.55      6.92      7.14      7.84      8.10
      2.24                                    6.88                          5.38      5.58      5.94      6.01      6.32      6.49      6.57      7.39      7.67      8.44
      3.16                                                        9.20      5.33      5.91      5.92      5.81      6.09      6.30      6.53      7.33      7.26      8.38
      4.47                                    5.23                          5.58      5.48      5.76      5.73      5.89      6.36      6.37      6.88      7.39      8.00
      6.31                                                                            5.47      5.39      5.95      5.82      6.24      6.15      6.76      7.45      8.23
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.10       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.14       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.20       NaN       NaN      0.46      0.25       NaN       NaN       NaN       NaN       NaN       NaN       NaN      1.02       NaN       NaN       NaN       NaN
      0.28       NaN       NaN       NaN       NaN       NaN       NaN      0.47      0.36      0.47      0.86      1.04      0.80      0.64      0.69       NaN       NaN
      0.40       NaN       NaN       NaN       NaN       NaN      0.78      0.33      1.04      0.66      0.94      1.10      0.94      0.77      0.97      0.56       NaN
      0.56       NaN       NaN       NaN      0.19      0.53      0.60      0.91      0.82      0.79      1.06      0.91      1.04      1.00      1.08      1.01      0.91
      0.79       NaN       NaN       NaN      0.54       NaN      0.56      0.79      0.74      0.97      1.08      1.10      1.13      1.23      1.05      1.31      0.90
      1.12       NaN      0.49      0.59       NaN      0.63       NaN      0.65      0.88      0.94      1.05      1.13      1.18      1.13      1.16      1.09      0.95
      1.58       NaN       NaN       NaN       NaN       NaN      0.97      0.78      0.80      0.99      1.11      1.13      1.18      1.18      1.13      1.26      1.07
      2.24       NaN       NaN       NaN      0.21       NaN       NaN      0.73      0.83      0.95      1.09      1.15      1.22      1.24      1.23      1.23      1.23
      3.16       NaN       NaN       NaN       NaN       NaN      0.52      0.66      0.80      0.91      1.04      1.13      1.21      1.24      1.27      1.28      1.31
      4.47       NaN       NaN       NaN      0.49       NaN       NaN      0.90      0.81      0.87      1.00      1.13      1.24      1.28      1.28      1.32      1.42
      6.31       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.70      0.83      0.94      1.14      1.23      1.26      1.31      1.32      1.29
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.10       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.14       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.20       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.07       NaN       NaN       NaN       NaN
      0.28       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.25       NaN       NaN       NaN       NaN       NaN
      0.40       NaN       NaN       NaN       NaN       NaN      0.13       NaN      0.09       NaN      0.18      0.11      0.28       NaN      0.12      0.08       NaN
      0.56       NaN       NaN       NaN       NaN       NaN      0.02      0.32      0.08      0.14      0.19      0.22      0.16      0.27      0.36       NaN      0.37
      0.79       NaN       NaN       NaN      0.13       NaN      0.39      0.16      0.14      0.23      0.15      0.18      0.20      0.34      0.22      0.25      0.50
      1.12       NaN       NaN       NaN       NaN      0.07       NaN      0.11      0.14      0.16      0.18      0.20      0.25      0.22      0.35      0.30      0.32
      1.58       NaN       NaN       NaN       NaN       NaN      0.15      0.19      0.14      0.15      0.17      0.18      0.21      0.20      0.23      0.29      0.27
      2.24       NaN       NaN       NaN       NaN       NaN       NaN      0.16      0.18      0.15      0.16      0.16      0.19      0.19      0.21      0.27      0.28
      3.16       NaN       NaN       NaN       NaN       NaN      0.05      0.02      0.15      0.16      0.15      0.16      0.17      0.17      0.21      0.20      0.24
      4.47       NaN       NaN       NaN       NaN       NaN       NaN      0.09      0.23      0.17      0.19      0.16      0.17      0.16      0.21      0.24      0.22
      6.31       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.19      0.07      0.19      0.16      0.17      0.17      0.16      0.17      0.19


==> anc/supplementtable_highz_larger_vssfs.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:         4810
total count in table (limited SFR and Mass range):       4810.00
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.050         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.071         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
      0.10         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
      0.14         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
      0.20         0         0         1         1         0         0         0         0         0         0         0         2         0         0         0         0
      0.28         0         0         0         0         0         0         1         1         1         1         3         1         1         1         0         0
      0.40         0         0         0         0         0         3         1         2         1         4         5         6         1         2         3         0
      0.56         0         0         0         1         1         2         3         2         7        11         8        18        13         7         1         3
      0.79         0         0         0         2         0         3         6        13        18        34        31        34        18        13         7         3
      1.12         0         1         1         0         2         0        10        21        35        68        83        71        61        24        15         7
      1.58         0         0         0         0         0         2        10        23        59       100       129       145       114        61        27         9
      2.24         0         0         0         1         0         0         5        20        45       113       197       208       154        97        55        17
      3.16         0         0         0         0         0         2         3        13        40       100       193       266       213       140        63        23
      4.47         0         0         0         1         0         0         2        10        25        69       121       202       204       151        47        26
      6.31         0         0         0         0         0         0         0         8         7        32        75       123       153       132        54        21
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.050       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.071       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.10       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.14       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.20       0.0       0.0       0.4       0.4       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.8       0.0       0.0       0.0       0.0
      0.28       0.0       0.0       0.0       0.0       0.0       0.0       0.4       0.4       0.4       0.4       1.2       0.4       0.4       0.4       0.0       0.0
      0.40       0.0       0.0       0.0       0.0       0.0       1.2       0.4       0.8       0.4       1.6       2.0       2.5       0.4       0.8       1.2       0.0
      0.56       0.0       0.0       0.0       0.4       0.4       0.8       1.2       0.8       2.9       4.5       3.3       7.4       5.3       2.9       0.4       1.2
      0.79       0.0       0.0       0.0       0.8       0.0       1.2       2.5       5.3       7.4      13.9      12.7      13.9       7.4       5.3       2.9       1.2
      1.12       0.0       0.4       0.4       0.0       0.8       0.0       4.1       8.6      14.3      27.8      34.0      29.1      25.0       9.8       6.1       2.9
      1.58       0.0       0.0       0.0       0.0       0.0       0.8       4.1       9.4      24.2      40.9      52.8      59.4      46.7      25.0      11.1       3.7
      2.24       0.0       0.0       0.0       0.4       0.0       0.0       2.0       8.2      18.4      46.3      80.6      85.1      63.0      39.7      22.5       7.0
      3.16       0.0       0.0       0.0       0.0       0.0       0.8       1.2       5.3      16.4      40.9      79.0     108.9      87.2      57.3      25.8       9.4
      4.47       0.0       0.0       0.0       0.4       0.0       0.0       0.8       4.1      10.2      28.2      49.5      82.7      83.5      61.8      19.2      10.6
      6.31       0.0       0.0       0.0       0.0       0.0       0.0       0.0       3.3       2.9      13.1      30.7      50.3      62.6      54.0      22.1       8.6
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                                                                                                                                                                
    0.0500                                                                                                                                                                
    0.0710                                                                                                                                                                
     0.100                                                                                                                                                                
     0.140                                                                                                                                                                
     0.200                          5.52      5.53                                                                            8.00                                        
     0.280                                                                  5.25      60.3      15.9      6.46      7.24      6.96      7.26      8.13                    
     0.400                                                        5.41      11.1      5.35      6.42      7.71      7.23      6.99      8.12      9.13      6.50          
     0.560                                    6.05      5.96      5.98      6.41      6.87      6.89      6.47      7.55      6.77      7.67      8.76      13.3      6.23
     0.790                                    62.8                6.78      5.69      5.95      6.95      6.73      6.14      6.43      7.49      8.20      7.56      8.28
      1.12                5.48      9.84                5.55                6.64      5.91      5.85      6.64      6.44      6.45      7.22      7.40      7.15      9.03
      1.58                                                        11.0      5.42      5.81      5.98      6.24      6.45      6.55      6.92      7.14      7.84      8.10
      2.24                                    6.88                          5.38      5.58      5.94      6.01      6.32      6.49      6.57      7.39      7.67      8.44
      3.16                                                        9.20      5.33      5.91      5.92      5.81      6.09      6.30      6.53      7.33      7.26      8.38
      4.47                                    5.23                          5.58      5.48      5.76      5.73      5.89      6.36      6.37      6.88      7.39      8.00
      6.31                                                                            5.47      5.39      5.95      5.82      6.24      6.15      6.73      7.37      7.63
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.10       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.14       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.20       NaN       NaN      0.46      0.25       NaN       NaN       NaN       NaN       NaN       NaN       NaN      1.02       NaN       NaN       NaN       NaN
      0.28       NaN       NaN       NaN       NaN       NaN       NaN      0.47      0.36      0.47      0.86      1.04      0.80      0.64      0.69       NaN       NaN
      0.40       NaN       NaN       NaN       NaN       NaN      0.78      0.33      1.04      0.66      0.94      1.10      0.94      0.77      0.97      0.56       NaN
      0.56       NaN       NaN       NaN      0.19      0.53      0.60      0.91      0.82      0.79      1.06      0.91      1.04      1.00      0.96      1.01      0.91
      0.79       NaN       NaN       NaN      0.54       NaN      0.56      0.79      0.74      0.97      1.08      1.10      1.13      1.23      1.05      1.31      0.90
      1.12       NaN      0.49      0.59       NaN      0.63       NaN      0.65      0.88      0.94      1.05      1.13      1.18      1.13      1.16      1.09      0.95
      1.58       NaN       NaN       NaN       NaN       NaN      0.97      0.78      0.80      0.99      1.11      1.13      1.18      1.18      1.13      1.26      1.07
      2.24       NaN       NaN       NaN      0.21       NaN       NaN      0.73      0.83      0.95      1.09      1.15      1.22      1.24      1.23      1.23      1.23
      3.16       NaN       NaN       NaN       NaN       NaN      0.52      0.66      0.80      0.91      1.04      1.13      1.21      1.24      1.27      1.28      1.31
      4.47       NaN       NaN       NaN      0.49       NaN       NaN      0.90      0.81      0.87      1.00      1.13      1.24      1.28      1.28      1.32      1.42
      6.31       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.70      0.83      0.94      1.14      1.23      1.26      1.31      1.32      1.26
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.10       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.14       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.20       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.07       NaN       NaN       NaN       NaN
      0.28       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.25       NaN       NaN       NaN       NaN       NaN
      0.40       NaN       NaN       NaN       NaN       NaN      0.13       NaN      0.09       NaN      0.18      0.11      0.28       NaN      0.12      0.08       NaN
      0.56       NaN       NaN       NaN       NaN       NaN      0.02      0.32      0.08      0.14      0.19      0.22      0.16      0.27      0.35       NaN      0.37
      0.79       NaN       NaN       NaN      0.13       NaN      0.39      0.16      0.14      0.23      0.15      0.18      0.20      0.34      0.22      0.25      0.50
      1.12       NaN       NaN       NaN       NaN      0.07       NaN      0.11      0.14      0.16      0.18      0.20      0.25      0.22      0.35      0.30      0.32
      1.58       NaN       NaN       NaN       NaN       NaN      0.15      0.19      0.14      0.15      0.17      0.18      0.21      0.20      0.23      0.29      0.27
      2.24       NaN       NaN       NaN       NaN       NaN       NaN      0.16      0.18      0.15      0.16      0.16      0.19      0.19      0.21      0.27      0.28
      3.16       NaN       NaN       NaN       NaN       NaN      0.05      0.02      0.15      0.16      0.15      0.16      0.17      0.17      0.21      0.20      0.24
      4.47       NaN       NaN       NaN       NaN       NaN       NaN      0.09      0.23      0.17      0.19      0.16      0.17      0.16      0.24      0.24      0.22
      6.31       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.19      0.07      0.19      0.16      0.17      0.17      0.17      0.17      0.18


==> anc/supplementtable_highz_midr_vns.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:         8480
total count in table (limited SFR and Mass range):       6401.00
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         0         0         0         0         0         0         2         0         0         1         0        24        62        28         6
     0.050         0         0         0         0         0         0         0         0         0         0         2         3        37        52        32         3
     0.071         0         0         0         0         0         0         0         1         0         0         1         3        25        58        45         8
      0.10         0         1         0         0         0         0         0         1         0         0         2         1        28        70        32         7
      0.14         0         0         0         0         1         1         1         0         0         2         1         2        28        63        41         5
      0.20         0         0         0         1         0         5         2         1         2         1         1         4        29        47        31         8
      0.28         0         0         2         6         2         5         2         3         1         0         3         5        35        50        36         6
      0.40         0         0         4         4         6         5         6         5         4         3         4        14        43        48        19         9
      0.56         0         0         2         1        12         9         6        13         7        14        11        39        56        61        29         2
      0.79         0         0         0         4         6        15        13        16        20        21        34        56        67        78        18         9
      1.12         0         0         2         6         8        20        26        36        25        29        65        81       116        72        35         4
      1.58         0         0         0         2         5        27        35        48        58        61       103       110       153        94        22         3
      2.24         0         1         0         3         7        21        45        68        76       108       148       167       167       110        26         5
      3.16         0         0         0         2         6        24        44        72        91       129       156       149       157        82        28         4
      4.47         2         1         1         4        10        21        43        64        97       110       130       148       127        62        25         5
      6.31         1         0         1         0         2        11        28        50        78        89       107       103        93        59        21         5
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.8       0.0       0.0       0.4       0.0       9.8      25.4      11.5       2.5
     0.050       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.8       1.2      15.1      21.3      13.1       1.2
     0.071       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.4       0.0       0.0       0.4       1.2      10.2      23.7      18.4       3.3
      0.10       0.0       0.4       0.0       0.0       0.0       0.0       0.0       0.4       0.0       0.0       0.8       0.4      11.5      28.7      13.1       2.9
      0.14       0.0       0.0       0.0       0.0       0.4       0.4       0.4       0.0       0.0       0.8       0.4       0.8      11.5      25.8      16.8       2.0
      0.20       0.0       0.0       0.0       0.4       0.0       2.0       0.8       0.4       0.8       0.4       0.4       1.6      11.9      19.2      12.7       3.3
      0.28       0.0       0.0       0.8       2.5       0.8       2.0       0.8       1.2       0.4       0.0       1.2       2.0      14.3      20.5      14.7       2.5
      0.40       0.0       0.0       1.6       1.6       2.5       2.0       2.5       2.0       1.6       1.2       1.6       5.7      17.6      19.6       7.8       3.7
      0.56       0.0       0.0       0.8       0.4       4.9       3.7       2.5       5.3       2.9       5.7       4.5      16.0      22.9      25.0      11.9       0.8
      0.79       0.0       0.0       0.0       1.6       2.5       6.1       5.3       6.5       8.2       8.6      13.9      22.9      27.4      31.9       7.4       3.7
      1.12       0.0       0.0       0.8       2.5       3.3       8.2      10.6      14.7      10.2      11.9      26.6      33.2      47.5      29.5      14.3       1.6
      1.58       0.0       0.0       0.0       0.8       2.0      11.1      14.3      19.6      23.7      25.0      42.2      45.0      62.6      38.5       9.0       1.2
      2.24       0.0       0.4       0.0       1.2       2.9       8.6      18.4      27.8      31.1      44.2      60.6      68.4      68.4      45.0      10.6       2.0
      3.16       0.0       0.0       0.0       0.8       2.5       9.8      18.0      29.5      37.2      52.8      63.9      61.0      64.3      33.6      11.5       1.6
      4.47       0.8       0.4       0.4       1.6       4.1       8.6      17.6      26.2      39.7      45.0      53.2      60.6      52.0      25.4      10.2       2.0
      6.31       0.4       0.0       0.4       0.0       0.8       4.5      11.5      20.5      31.9      36.4      43.8      42.2      38.1      24.2       8.6       2.0
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                                                                            4.71                          4.82                4.41      4.68      4.73      4.97
    0.0500                                                                                                          4.32      4.06      4.53      4.54      4.92      4.62
    0.0710                                                                            4.13                          4.29      4.26      4.51      4.70      4.78      4.98
     0.100                4.98                                                        4.57                          4.67      4.63      4.64      4.64      4.73      5.08
     0.140                                              4.38      5.09      4.90                          4.98      4.16      4.84      4.47      4.79      4.82      5.03
     0.200                                    4.61                4.77      5.07      4.86      5.17      4.64      4.01      4.42      4.56      4.55      4.82      4.90
     0.280                          4.40      4.36      5.06      4.42      4.70      4.45      5.09                5.10      4.60      4.56      4.62      4.69      4.87
     0.400                          4.43      4.65      4.42      4.79      4.31      4.39      4.48      4.31      5.10      4.75      4.54      4.89      4.80      4.97
     0.560                          5.01      4.05      4.35      4.64      4.78      4.46      4.37      4.83      4.90      4.79      4.65      4.73      4.96      5.18
     0.790                                    4.24      4.47      4.47      4.49      4.55      4.67      4.49      4.82      4.76      4.65      4.76      4.85      4.86
      1.12                          4.12      4.07      3.93      4.25      4.33      4.35      4.50      4.77      4.81      4.80      4.77      4.76      4.81      5.09
      1.58                                    4.78      4.10      4.28      4.62      4.47      4.60      4.78      4.77      4.76      4.69      4.84      4.89      4.82
      2.24                4.21                4.06      4.30      4.13      4.30      4.55      4.43      4.64      4.75      4.68      4.65      4.77      4.88      5.09
      3.16                                    4.26      4.33      4.03      4.34      4.36      4.47      4.65      4.69      4.76      4.69      4.70      4.82      5.08
      4.47      4.31      3.81      4.69      4.02      4.21      4.23      4.25      4.44      4.59      4.50      4.61      4.70      4.68      4.84      4.81      5.02
      6.31      3.83                4.06                3.97      4.03      4.53      4.40      4.38      4.48      4.51      4.66      4.61      4.65      4.79      4.60
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.97       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.10       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.14       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.20       NaN       NaN       NaN      0.42       NaN      0.63       NaN       NaN      1.05       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.28       NaN       NaN      0.50      0.53       NaN      0.38       NaN      0.64       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.40       NaN       NaN      0.28      0.62      0.50      0.40      0.84      0.94       NaN       NaN      0.76      0.23       NaN       NaN       NaN       NaN
      0.56       NaN       NaN       NaN      0.25      0.64      0.57      0.80      0.89      1.03      0.73      1.31      0.90      1.38       NaN       NaN       NaN
      0.79       NaN       NaN       NaN      0.37      0.49      0.67      0.88      0.97      0.84      1.01      1.16      1.21      0.94      0.96       NaN       NaN
      1.12       NaN       NaN      0.41      0.50      0.64      0.70      0.77      0.90      1.03      1.06      1.18      1.21      0.92      1.13      0.35       NaN
      1.58       NaN       NaN       NaN      0.45      0.56      0.67      0.77      0.93      0.99      1.07      1.22      1.22      1.17      1.38       NaN       NaN
      2.24       NaN      0.51       NaN      0.56      0.50      0.63      0.73      0.84      1.00      1.15      1.22      1.22      1.25      1.25      0.92       NaN
      3.16       NaN       NaN       NaN      0.42      0.52      0.56      0.73      0.85      0.98      1.12      1.19      1.26      1.26      1.33      1.22       NaN
      4.47      0.49       NaN      0.39      0.43      0.55      0.48      0.63      0.78      0.93      1.10      1.20      1.29      1.34      1.32      1.52      1.13
      6.31      0.15       NaN      0.14       NaN      0.48      0.55      0.64      0.78      0.86      1.01      1.14      1.25      1.33      1.38      1.31      1.58
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.00       NaN       NaN       NaN       NaN      0.00      0.00      0.00      0.00
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.00      0.00      0.00      0.00      0.00      0.00
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.00      0.00      0.00      0.00      0.00
      0.10       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.00       NaN      0.00      0.00      0.00      0.00
      0.14       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.00       NaN      0.00      0.00      0.00      0.00      0.00
      0.20       NaN       NaN       NaN       NaN       NaN      0.41      0.00       NaN      0.74       NaN       NaN      0.00      0.00      0.00      0.00      0.00
      0.28       NaN       NaN      0.11      0.31      0.00      0.20      0.00      0.37       NaN       NaN      0.00      0.00      0.00      0.00      0.00      0.00
      0.40       NaN       NaN      0.13      0.29      0.28      0.19      0.37      0.42      0.00      0.00      0.38      0.06      0.00      0.00      0.00      0.00
      0.56       NaN       NaN      0.00       NaN      0.39      0.32      0.41      0.47      0.56      0.20      0.46      0.29      0.21      0.00      0.00      0.00
      0.79       NaN       NaN       NaN      0.22      0.32      0.21      0.43      0.40      0.40      0.50      0.52      0.37      0.22      0.17      0.00      0.00
      1.12       NaN       NaN      0.14      0.23      0.24      0.28      0.41      0.43      0.55      0.55      0.55      0.35      0.26      0.24      0.06      0.00
      1.58       NaN       NaN       NaN      0.32      0.20      0.23      0.30      0.36      0.47      0.46      0.61      0.53      0.48      0.31      0.00      0.00
      2.24       NaN       NaN       NaN      0.29      0.15      0.22      0.25      0.29      0.38      0.52      0.59      0.63      0.60      0.42      0.18      0.00
      3.16       NaN       NaN       NaN      0.03      0.18      0.16      0.17      0.17      0.22      0.38      0.52      0.62      0.61      0.55      0.51      0.00
      4.47      0.00       NaN       NaN      0.14      0.15      0.09      0.15      0.13      0.21      0.31      0.45      0.59      0.66      0.66      0.69      0.65
      6.31       NaN       NaN       NaN       NaN      0.17      0.19      0.18      0.13      0.23      0.29      0.35      0.52      0.65      0.68      0.62      0.82


==> anc/supplementtable_highz_midr_vss.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:         2939
total count in table (limited SFR and Mass range):       2939.00
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.050         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.071         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
      0.10         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
      0.14         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
      0.20         0         0         0         1         0         3         0         0         1         0         0         0         0         0         0         0
      0.28         0         0         2         3         0         3         0         1         0         0         0         0         0         0         0         0
      0.40         0         0         3         2         3         2         2         1         0         0         1         1         0         0         0         0
      0.56         0         0         0         1         7         7         4         5         4         1         2         5         2         0         0         0
      0.79         0         0         0         3         5        14         9         4         5        10         9         6         4         3         0         0
      1.12         0         0         2         5         7        18        16        27        15        13        22         8        10         4         1         0
      1.58         0         0         0         1         5        27        32        41        43        49        44        30        30         5         0         0
      2.24         0         1         0         2         7        20        43        62        66        83        95        71        53        14         1         0
      3.16         0         0         0         2         6        23        44        71        90       115       124        87        55        17         6         0
      4.47         2         0         1         4        10        21        43        63        95       103       111       107        74        20         7         2
      6.31         1         0         1         0         2        11        27        50        75        83        98        83        59        25         7         2
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.050       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.071       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.10       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.14       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.20       0.0       0.0       0.0       0.4       0.0       1.2       0.0       0.0       0.4       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.28       0.0       0.0       0.8       1.2       0.0       1.2       0.0       0.4       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.40       0.0       0.0       1.2       0.8       1.2       0.8       0.8       0.4       0.0       0.0       0.4       0.4       0.0       0.0       0.0       0.0
      0.56       0.0       0.0       0.0       0.4       2.9       2.9       1.6       2.0       1.6       0.4       0.8       2.0       0.8       0.0       0.0       0.0
      0.79       0.0       0.0       0.0       1.2       2.0       5.7       3.7       1.6       2.0       4.1       3.7       2.5       1.6       1.2       0.0       0.0
      1.12       0.0       0.0       0.8       2.0       2.9       7.4       6.5      11.1       6.1       5.3       9.0       3.3       4.1       1.6       0.4       0.0
      1.58       0.0       0.0       0.0       0.4       2.0      11.1      13.1      16.8      17.6      20.1      18.0      12.3      12.3       2.0       0.0       0.0
      2.24       0.0       0.4       0.0       0.8       2.9       8.2      17.6      25.4      27.0      34.0      38.9      29.1      21.7       5.7       0.4       0.0
      3.16       0.0       0.0       0.0       0.8       2.5       9.4      18.0      29.1      36.8      47.1      50.8      35.6      22.5       7.0       2.5       0.0
      4.47       0.8       0.0       0.4       1.6       4.1       8.6      17.6      25.8      38.9      42.2      45.4      43.8      30.3       8.2       2.9       0.8
      6.31       0.4       0.0       0.4       0.0       0.8       4.5      11.1      20.5      30.7      34.0      40.1      34.0      24.2      10.2       2.9       0.8
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                                                                                                                                                                
    0.0500                                                                                                                                                                
    0.0710                                                                                                                                                                
     0.100                                                                                                                                                                
     0.140                                                                                                                                                                
     0.200                                    4.61                4.03                          5.17                                                                      
     0.280                          4.40      4.47                4.30                4.46                                                                                
     0.400                          4.03      3.87      4.42      5.02      4.31      4.12                          4.06      4.97                                        
     0.560                                    4.05      4.35      4.64      5.00      4.57      4.72      3.95      5.02      4.94      4.78                              
     0.790                                    4.15      4.47      4.50      4.49      4.61      4.94      4.75      4.90      4.80      4.76      4.75                    
      1.12                          4.12      4.07      3.93      4.25      4.28      4.37      4.73      4.90      4.77      4.71      4.65      5.06      4.04          
      1.58                                    4.12      4.10      4.28      4.63      4.47      4.72      4.80      4.75      4.71      4.74      4.33                    
      2.24                4.21                4.35      4.30      4.39      4.29      4.55      4.43      4.64      4.80      4.66      4.69      4.72      5.06          
      3.16                                    4.26      4.33      4.03      4.34      4.34      4.47      4.70      4.69      4.71      4.75      5.01      4.86          
      4.47      4.31                4.69      4.02      4.21      4.23      4.25      4.43      4.59      4.49      4.61      4.69      4.68      4.84      4.91      4.82
      6.31      3.83                4.06                3.97      4.03      4.29      4.40      4.38      4.51      4.50      4.65      4.71      4.51      4.78      4.60
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.10       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.14       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.20       NaN       NaN       NaN      0.42       NaN      0.63       NaN       NaN      1.05       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.28       NaN       NaN      0.50      0.53       NaN      0.38       NaN      0.64       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.40       NaN       NaN      0.28      0.62      0.50      0.40      0.84      0.94       NaN       NaN      0.76      0.23       NaN       NaN       NaN       NaN
      0.56       NaN       NaN       NaN      0.25      0.64      0.57      0.80      0.89      1.03      0.73      1.31      0.90      1.38       NaN       NaN       NaN
      0.79       NaN       NaN       NaN      0.37      0.49      0.67      0.88      0.97      0.84      1.01      1.16      1.21      0.94      0.96       NaN       NaN
      1.12       NaN       NaN      0.41      0.50      0.64      0.70      0.77      0.90      1.03      1.06      1.18      1.21      0.92      1.13      0.35       NaN
      1.58       NaN       NaN       NaN      0.45      0.56      0.67      0.77      0.93      0.99      1.07      1.22      1.22      1.17      1.38       NaN       NaN
      2.24       NaN      0.51       NaN      0.56      0.50      0.63      0.73      0.84      1.00      1.15      1.22      1.22      1.25      1.25      0.92       NaN
      3.16       NaN       NaN       NaN      0.42      0.52      0.56      0.73      0.85      0.98      1.12      1.19      1.26      1.26      1.33      1.22       NaN
      4.47      0.49       NaN      0.39      0.43      0.55      0.48      0.63      0.78      0.93      1.10      1.20      1.28      1.34      1.36      1.52      1.13
      6.31      0.15       NaN      0.14       NaN      0.48      0.55      0.64      0.78      0.86      1.01      1.14      1.25      1.33      1.38      1.31      1.58
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.10       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.14       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.20       NaN       NaN       NaN       NaN       NaN      0.20       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.28       NaN       NaN      0.11      0.06       NaN      0.04       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.40       NaN       NaN      0.04      0.23      0.05      0.08      0.20       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.56       NaN       NaN       NaN       NaN      0.26      0.22      0.07      0.19      0.26       NaN      0.27      0.30      0.44       NaN       NaN       NaN
      0.79       NaN       NaN       NaN      0.13      0.25      0.12      0.14      0.19      0.17      0.16      0.15      0.22      0.04      0.39       NaN       NaN
      1.12       NaN       NaN      0.14      0.12      0.13      0.20      0.20      0.18      0.27      0.11      0.13      0.21      0.29      0.31       NaN       NaN
      1.58       NaN       NaN       NaN       NaN      0.20      0.23      0.21      0.18      0.15      0.14      0.17      0.19      0.22      0.25       NaN       NaN
      2.24       NaN       NaN       NaN      0.13      0.15      0.18      0.20      0.17      0.19      0.22      0.16      0.19      0.21      0.25       NaN       NaN
      3.16       NaN       NaN       NaN      0.03      0.18      0.11      0.17      0.14      0.19      0.18      0.20      0.12      0.19      0.16      0.09       NaN
      4.47      0.00       NaN       NaN      0.14      0.15      0.09      0.15      0.13      0.17      0.16      0.18      0.16      0.16      0.19      0.19      0.36
      6.31       NaN       NaN       NaN       NaN      0.17      0.19      0.14      0.13      0.16      0.16      0.16      0.18      0.17      0.12      0.15      0.14


==> anc/supplementtable_highz_midr_vssfs.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:         2944
total count in table (limited SFR and Mass range):       2944.00
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.050         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.071         0         0         0         0         0         0         0         1         0         0         0         0         0         0         0         0
      0.10         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
      0.14         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
      0.20         0         0         0         1         0         3         0         0         1         0         0         0         0         0         0         0
      0.28         0         0         2         3         0         3         0         1         0         0         0         0         0         0         0         0
      0.40         0         0         3         2         3         2         2         1         0         0         1         1         0         0         0         0
      0.56         0         0         0         1         7         7         4         5         4         1         2         5         2         0         0         0
      0.79         0         0         0         3         5        14         9         4         5        10         9         6         4         3         0         0
      1.12         0         0         2         5         7        18        16        27        15        13        22         8        10         4         1         0
      1.58         0         0         0         1         5        27        32        41        43        49        44        30        30         5         0         0
      2.24         0         1         0         2         7        20        43        62        66        83        95        71        53        14         1         0
      3.16         0         0         0         2         6        23        44        71        90       115       124        87        56        17         6         0
      4.47         2         0         1         4        10        21        43        63        95       103       111       108        74        21         7         3
      6.31         1         0         1         0         2        11        27        50        75        83        98        83        59        25         7         2
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.050       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.071       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.4       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.10       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.14       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.20       0.0       0.0       0.0       0.4       0.0       1.2       0.0       0.0       0.4       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.28       0.0       0.0       0.8       1.2       0.0       1.2       0.0       0.4       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.40       0.0       0.0       1.2       0.8       1.2       0.8       0.8       0.4       0.0       0.0       0.4       0.4       0.0       0.0       0.0       0.0
      0.56       0.0       0.0       0.0       0.4       2.9       2.9       1.6       2.0       1.6       0.4       0.8       2.0       0.8       0.0       0.0       0.0
      0.79       0.0       0.0       0.0       1.2       2.0       5.7       3.7       1.6       2.0       4.1       3.7       2.5       1.6       1.2       0.0       0.0
      1.12       0.0       0.0       0.8       2.0       2.9       7.4       6.5      11.1       6.1       5.3       9.0       3.3       4.1       1.6       0.4       0.0
      1.58       0.0       0.0       0.0       0.4       2.0      11.1      13.1      16.8      17.6      20.1      18.0      12.3      12.3       2.0       0.0       0.0
      2.24       0.0       0.4       0.0       0.8       2.9       8.2      17.6      25.4      27.0      34.0      38.9      29.1      21.7       5.7       0.4       0.0
      3.16       0.0       0.0       0.0       0.8       2.5       9.4      18.0      29.1      36.8      47.1      50.8      35.6      22.9       7.0       2.5       0.0
      4.47       0.8       0.0       0.4       1.6       4.1       8.6      17.6      25.8      38.9      42.2      45.4      44.2      30.3       8.6       2.9       1.2
      6.31       0.4       0.0       0.4       0.0       0.8       4.5      11.1      20.5      30.7      34.0      40.1      34.0      24.2      10.2       2.9       0.8
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                                                                                                                                                                
    0.0500                                                                                                                                                                
    0.0710                                                                            4.13                                                                                
     0.100                                                                                                                                                                
     0.140                                                                                                                                                                
     0.200                                    4.61                4.03                          5.17                                                                      
     0.280                          4.40      4.47                4.30                4.46                                                                                
     0.400                          4.03      3.87      4.42      5.02      4.31      4.12                          4.06      4.97                                        
     0.560                                    4.05      4.35      4.64      5.00      4.57      4.72      3.95      5.02      4.94      4.78                              
     0.790                                    4.15      4.47      4.50      4.49      4.61      4.94      4.75      4.90      4.80      4.76      4.75                    
      1.12                          4.12      4.07      3.93      4.25      4.28      4.37      4.73      4.90      4.77      4.71      4.65      5.06      4.04          
      1.58                                    4.12      4.10      4.28      4.63      4.47      4.72      4.80      4.75      4.71      4.74      4.33                    
      2.24                4.21                4.35      4.30      4.39      4.29      4.55      4.43      4.64      4.80      4.66      4.69      4.72      5.06          
      3.16                                    4.26      4.33      4.03      4.34      4.34      4.47      4.70      4.69      4.71      4.75      5.01      4.86          
      4.47      4.31                4.69      4.02      4.21      4.23      4.25      4.43      4.59      4.49      4.61      4.70      4.68      4.84      4.91      4.82
      6.31      3.83                4.06                3.97      4.03      4.29      4.40      4.38      4.51      4.50      4.65      4.71      4.51      4.78      4.60
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.97       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.10       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.14       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.20       NaN       NaN       NaN      0.42       NaN      0.63       NaN       NaN      1.05       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.28       NaN       NaN      0.50      0.53       NaN      0.38       NaN      0.64       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.40       NaN       NaN      0.28      0.62      0.50      0.40      0.84      0.94       NaN       NaN      0.76      0.23       NaN       NaN       NaN       NaN
      0.56       NaN       NaN       NaN      0.25      0.64      0.57      0.80      0.89      1.03      0.73      1.31      0.90      1.38       NaN       NaN       NaN
      0.79       NaN       NaN       NaN      0.37      0.49      0.67      0.88      0.97      0.84      1.01      1.16      1.21      0.94      0.96       NaN       NaN
      1.12       NaN       NaN      0.41      0.50      0.64      0.70      0.77      0.90      1.03      1.06      1.18      1.21      0.92      1.13      0.35       NaN
      1.58       NaN       NaN       NaN      0.45      0.56      0.67      0.77      0.93      0.99      1.07      1.22      1.22      1.17      1.38       NaN       NaN
      2.24       NaN      0.51       NaN      0.56      0.50      0.63      0.73      0.84      1.00      1.15      1.22      1.22      1.25      1.25      0.92       NaN
      3.16       NaN       NaN       NaN      0.42      0.52      0.56      0.73      0.85      0.98      1.12      1.19      1.26      1.26      1.33      1.22       NaN
      4.47      0.49       NaN      0.39      0.43      0.55      0.48      0.63      0.78      0.93      1.10      1.20      1.29      1.34      1.32      1.52      1.13
      6.31      0.15       NaN      0.14       NaN      0.48      0.55      0.64      0.78      0.86      1.01      1.14      1.25      1.33      1.38      1.31      1.58
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.10       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.14       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.20       NaN       NaN       NaN       NaN       NaN      0.20       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.28       NaN       NaN      0.11      0.06       NaN      0.04       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.40       NaN       NaN      0.04      0.23      0.05      0.08      0.20       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.56       NaN       NaN       NaN       NaN      0.26      0.22      0.07      0.19      0.26       NaN      0.27      0.30      0.44       NaN       NaN       NaN
      0.79       NaN       NaN       NaN      0.13      0.25      0.12      0.14      0.19      0.17      0.16      0.15      0.22      0.04      0.39       NaN       NaN
      1.12       NaN       NaN      0.14      0.12      0.13      0.20      0.20      0.18      0.27      0.11      0.13      0.21      0.29      0.31       NaN       NaN
      1.58       NaN       NaN       NaN       NaN      0.20      0.23      0.21      0.18      0.15      0.14      0.17      0.19      0.22      0.25       NaN       NaN
      2.24       NaN       NaN       NaN      0.13      0.15      0.18      0.20      0.17      0.19      0.22      0.16      0.19      0.21      0.25       NaN       NaN
      3.16       NaN       NaN       NaN      0.03      0.18      0.11      0.17      0.14      0.19      0.18      0.20      0.12      0.19      0.16      0.09       NaN
      4.47      0.00       NaN       NaN      0.14      0.15      0.09      0.15      0.13      0.17      0.16      0.18      0.16      0.16      0.20      0.19      0.41
      6.31       NaN       NaN       NaN       NaN      0.17      0.19      0.14      0.13      0.16      0.16      0.16      0.18      0.17      0.12      0.15      0.14


==> anc/supplementtable_highz_smallr_vns.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:         3207
total count in table (limited SFR and Mass range):       2363.00
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         0         0         1         0         1         0         1         1         0         4         2         6         5         2         0
     0.050         0         0         0         0         1         0         0         1         1         0         3         3         7         4         1         0
     0.071         0         0         0         0         1         0         0         0         1         1         1         4         9         2         2         1
      0.10         0         0         0         1         0         1         0         1         1         1         2         3         6        11         2         0
      0.14         0         1         1         0         0         1         1         1         2         1         0         3         3         3         1         1
      0.20         0         0         0         1         1         2         1         1         0         3         2         2         2         7         0         0
      0.28         0         1         1         6         3         3         3         3         0         2         0         3         3         8         1         3
      0.40         1         0         3         4         4         2         3         3         4         1         5         1         3         5         0         0
      0.56         1         1         3         8        12         9         6         5         4         6         4         1         8         2         1         1
      0.79         2         1         3         6        19        10        17        16        11         4         6         7         9         7         2         0
      1.12         0         6         5        11        16        25        22        24        10        10         3         5        12         8         3         0
      1.58         3         3         6        18        28        34        37        31        17        16         8        11         7         6         0         0
      2.24         2         3         7        19        22        72        72        49        38        14        12        11        11         6         4         1
      3.16         3         6         7        20        33        79        80        83        26        28        17        13        13         7         0         0
      4.47         5         5        16        13        40        57        85        84        55        26        20        19         7         5         2         0
      6.31        13         9        19        16        29        42        59        66        37        28        22        12        17         4         1         0
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.0       0.0       0.4       0.0       0.4       0.0       0.4       0.4       0.0       1.6       0.8       2.5       2.0       0.8       0.0
     0.050       0.0       0.0       0.0       0.0       0.4       0.0       0.0       0.4       0.4       0.0       1.2       1.2       2.9       1.6       0.4       0.0
     0.071       0.0       0.0       0.0       0.0       0.4       0.0       0.0       0.0       0.4       0.4       0.4       1.6       3.7       0.8       0.8       0.4
      0.10       0.0       0.0       0.0       0.4       0.0       0.4       0.0       0.4       0.4       0.4       0.8       1.2       2.5       4.5       0.8       0.0
      0.14       0.0       0.4       0.4       0.0       0.0       0.4       0.4       0.4       0.8       0.4       0.0       1.2       1.2       1.2       0.4       0.4
      0.20       0.0       0.0       0.0       0.4       0.4       0.8       0.4       0.4       0.0       1.2       0.8       0.8       0.8       2.9       0.0       0.0
      0.28       0.0       0.4       0.4       2.5       1.2       1.2       1.2       1.2       0.0       0.8       0.0       1.2       1.2       3.3       0.4       1.2
      0.40       0.4       0.0       1.2       1.6       1.6       0.8       1.2       1.2       1.6       0.4       2.0       0.4       1.2       2.0       0.0       0.0
      0.56       0.4       0.4       1.2       3.3       4.9       3.7       2.5       2.0       1.6       2.5       1.6       0.4       3.3       0.8       0.4       0.4
      0.79       0.8       0.4       1.2       2.5       7.8       4.1       7.0       6.5       4.5       1.6       2.5       2.9       3.7       2.9       0.8       0.0
      1.12       0.0       2.5       2.0       4.5       6.5      10.2       9.0       9.8       4.1       4.1       1.2       2.0       4.9       3.3       1.2       0.0
      1.58       1.2       1.2       2.5       7.4      11.5      13.9      15.1      12.7       7.0       6.5       3.3       4.5       2.9       2.5       0.0       0.0
      2.24       0.8       1.2       2.9       7.8       9.0      29.5      29.5      20.1      15.6       5.7       4.9       4.5       4.5       2.5       1.6       0.4
      3.16       1.2       2.5       2.9       8.2      13.5      32.3      32.7      34.0      10.6      11.5       7.0       5.3       5.3       2.9       0.0       0.0
      4.47       2.0       2.0       6.5       5.3      16.4      23.3      34.8      34.4      22.5      10.6       8.2       7.8       2.9       2.0       0.8       0.0
      6.31       5.3       3.7       7.8       6.5      11.9      17.2      24.2      27.0      15.1      11.5       9.0       4.9       7.0       1.6       0.4       0.0
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                                    2.31                3.23                2.33      1.79                2.05      3.49      3.05      3.66      2.90          
    0.0500                                              3.63                          2.67      2.26                2.91      3.60      3.50      3.64      3.72          
    0.0710                                              3.06                                    1.90      2.40      2.54      3.39      3.60      3.68      3.68      3.69
     0.100                                    3.23                1.76                2.84      3.70      3.55      2.97      2.84      3.42      3.53      3.64          
     0.140                2.16      2.74                          2.65      2.58      3.40      2.25      3.03                3.18      3.34      3.72      3.35      2.98
     0.200                                    1.99      2.88      3.07      3.54      3.26                2.84      3.57      3.76      3.74      3.69                    
     0.280                2.66      2.24      3.12      2.83      3.42      2.68      3.31                3.79                3.26      3.36      3.44      3.68      3.74
     0.400      1.92                2.40      3.47      3.67      3.77      3.40      3.15      2.96      3.06      2.96      3.73      3.58      3.36                    
     0.560      2.05      2.19      3.25      2.94      3.25      3.12      2.97      3.48      3.26      3.26      3.39      3.22      3.73      3.23      3.60      3.21
     0.790      2.22      3.24      3.49      2.55      3.22      3.33      3.40      2.98      3.46      3.49      3.17      3.52      3.48      3.68      3.76          
      1.12                2.42      3.10      3.07      3.11      3.20      3.32      3.27      3.32      3.46      3.68      3.60      3.30      3.40      3.60          
      1.58      2.69      2.83      2.58      2.88      2.93      3.12      3.16      3.26      3.46      3.49      3.54      3.61      3.69      3.76                    
      2.24      3.53      2.59      2.67      2.93      2.90      3.12      3.15      3.27      3.48      3.55      3.52      3.55      3.54      3.58      3.53      3.68
      3.16      2.28      2.90      2.59      2.81      3.00      3.06      3.14      3.25      3.29      3.40      3.45      3.64      3.47      3.55                    
      4.47      2.82      3.23      2.81      2.90      3.05      3.07      3.24      3.26      3.47      3.60      3.55      3.45      3.49      3.49      3.79          
      6.31      2.59      2.42      2.47      2.93      2.98      3.13      3.15      3.22      3.35      3.48      3.59      3.58      3.45      3.45      2.51          
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      1.43       NaN
      0.10       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.14       NaN       NaN      1.03       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.20       NaN       NaN       NaN       NaN       NaN      1.27      1.23       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.28       NaN       NaN      0.45      0.60      0.62      0.74       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.40       NaN       NaN      0.39      0.53      0.63      0.70       NaN       NaN       NaN      1.57       NaN       NaN       NaN       NaN       NaN       NaN
      0.56      0.29      0.24      0.65      0.63      0.87      0.89      0.71       NaN      1.12       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.79      0.15      0.25      0.48      0.59      0.60      0.82      0.93      1.00      1.19      0.73       NaN      1.49      1.33       NaN       NaN       NaN
      1.12       NaN      0.43      0.35      0.58      0.63      0.73      0.85      1.04      1.05      1.34       NaN      1.22      1.53      0.99       NaN       NaN
      1.58      0.24      0.19      0.30      0.51      0.69      0.75      0.88      0.91      1.28      1.31      1.16      1.34      1.16       NaN       NaN       NaN
      2.24      0.72      0.23      0.43      0.46      0.59      0.76      0.88      1.04      1.03      1.26      1.13      1.17      1.39      1.19      1.02      1.13
      3.16      0.14      0.25      0.47      0.50      0.49      0.67      0.82      0.96      1.04      1.23      1.22      1.15      1.49      1.12       NaN       NaN
      4.47      0.58      0.26      0.42      0.51      0.51      0.66      0.78      0.92      1.02      1.11      1.21      1.27      1.38      1.16      1.12       NaN
      6.31      0.21      0.28      0.42      0.49      0.56      0.63      0.74      0.85      0.94      1.10      1.24      1.34      1.37      1.48       NaN       NaN
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.00      0.00      0.00      0.00      0.00       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.00      0.00      0.00      0.00       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.00      0.00      0.00      1.01       NaN
      0.10       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.00      0.00      0.00      0.00      0.00       NaN
      0.14       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.00       NaN       NaN      0.00      0.00      0.00       NaN       NaN
      0.20       NaN       NaN       NaN       NaN       NaN      0.90       NaN       NaN       NaN      0.00      0.00      0.00      0.00      0.00       NaN       NaN
      0.28       NaN       NaN       NaN      0.30      0.35      0.43      0.00      0.00       NaN      0.00       NaN      0.00      0.00      0.00       NaN      0.00
      0.40       NaN       NaN      0.23      0.29      0.20      0.50      0.00      0.00      0.00       NaN      0.00       NaN      0.00      0.00       NaN       NaN
      0.56       NaN       NaN      0.33      0.27      0.39      0.44      0.33      0.00      0.56      0.00      0.00       NaN      0.00      0.00       NaN       NaN
      0.79      0.11       NaN      0.21      0.28      0.24      0.36      0.44      0.53      0.60      0.37      0.00      0.56      0.44      0.00      0.00       NaN
      1.12       NaN      0.19      0.15      0.19      0.18      0.28      0.39      0.52      0.51      0.64      0.00      0.55      0.44      0.35      0.00       NaN
      1.58      0.13      0.51      0.28      0.27      0.24      0.21      0.28      0.42      0.67      0.75      0.62      0.57      0.44      0.00       NaN       NaN
      2.24      0.37      0.15      0.14      0.22      0.16      0.23      0.28      0.42      0.34      0.49      0.73      0.53      0.51      0.49      0.58       NaN
      3.16      0.13      0.30      0.24      0.20      0.17      0.20      0.22      0.23      0.41      0.60      0.61      0.64      0.69      0.42       NaN       NaN
      4.47      0.27      0.12      0.15      0.16      0.18      0.21      0.20      0.24      0.34      0.52      0.33      0.65      0.71      0.52      0.79       NaN
      6.31      0.24      0.24      0.18      0.14      0.22      0.18      0.22      0.21      0.24      0.36      0.31      0.20      0.72      0.75       NaN       NaN


==> anc/supplementtable_highz_smallr_vss.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:         1814
total count in table (limited SFR and Mass range):       1814.00
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.050         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.071         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
      0.10         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
      0.14         0         0         1         0         0         0         0         0         0         0         0         0         0         0         0         0
      0.20         0         0         0         0         0         0         1         0         0         0         0         0         0         0         0         0
      0.28         0         0         1         4         2         0         0         0         0         0         0         0         0         0         0         0
      0.40         0         0         0         3         4         1         0         0         0         0         0         0         0         0         0         0
      0.56         1         1         2         7         9         4         2         0         1         0         0         0         0         0         0         0
      0.79         1         1         3         4        17         9        13        10         6         1         0         1         1         0         0         0
      1.12         0         5         5        11        15        22        17        17         9         4         0         1         1         1         0         0
      1.58         2         3         5        17        27        33        35        23        11        10         4         3         1         0         0         0
      2.24         2         3         7        17        22        70        67        44        35        12         7         4         2         1         2         1
      3.16         3         5         7        19        31        76        77        81        23        21        10         5         4         1         0         0
      4.47         4         4        16        13        39        57        84        83        51        21        19        11         4         1         1         0
      6.31        12         7        19        16        28        42        58        65        36        26        21        12        10         2         0         0
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.050       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.071       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.10       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.14       0.0       0.0       0.4       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.20       0.0       0.0       0.0       0.0       0.0       0.0       0.4       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.28       0.0       0.0       0.4       1.6       0.8       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.40       0.0       0.0       0.0       1.2       1.6       0.4       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.56       0.4       0.4       0.8       2.9       3.7       1.6       0.8       0.0       0.4       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.79       0.4       0.4       1.2       1.6       7.0       3.7       5.3       4.1       2.5       0.4       0.0       0.4       0.4       0.0       0.0       0.0
      1.12       0.0       2.0       2.0       4.5       6.1       9.0       7.0       7.0       3.7       1.6       0.0       0.4       0.4       0.4       0.0       0.0
      1.58       0.8       1.2       2.0       7.0      11.1      13.5      14.3       9.4       4.5       4.1       1.6       1.2       0.4       0.0       0.0       0.0
      2.24       0.8       1.2       2.9       7.0       9.0      28.7      27.4      18.0      14.3       4.9       2.9       1.6       0.8       0.4       0.8       0.4
      3.16       1.2       2.0       2.9       7.8      12.7      31.1      31.5      33.2       9.4       8.6       4.1       2.0       1.6       0.4       0.0       0.0
      4.47       1.6       1.6       6.5       5.3      16.0      23.3      34.4      34.0      20.9       8.6       7.8       4.5       1.6       0.4       0.4       0.0
      6.31       4.9       2.9       7.8       6.5      11.5      17.2      23.7      26.6      14.7      10.6       8.6       4.9       4.1       0.8       0.0       0.0
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                                                                                                                                                                
    0.0500                                                                                                                                                                
    0.0710                                                                                                                                                                
     0.100                                                                                                                                                                
     0.140                          2.74                                                                                                                                  
     0.200                                                                  3.54                                                                                          
     0.280                          2.24      3.25      2.98                                                                                                              
     0.400                                    3.47      3.67      3.77                                                                                                    
     0.560      2.05      2.19      3.25      2.94      3.25      3.60      3.79                3.26                                                                      
     0.790      2.04      3.24      3.49      2.50      3.22      3.33      3.40      2.79      3.38      2.29                3.11      3.48                              
      1.12                2.42      3.10      3.07      3.11      3.20      3.55      3.27      3.10      3.49                3.57      3.53      2.47                    
      1.58      2.69      2.83      2.52      2.83      2.86      3.12      3.16      3.26      3.30      3.49      3.62      3.58      3.76                              
      2.24      3.53      2.59      2.67      2.93      2.90      3.12      3.15      3.26      3.48      3.55      3.44      3.58      3.78      3.62      3.67      3.68
      3.16      2.28      2.90      2.59      2.73      2.99      3.06      3.14      3.23      3.29      3.49      3.45      3.50      3.69      3.58                    
      4.47      2.92      3.23      2.81      2.90      3.04      3.07      3.25      3.25      3.49      3.63      3.55      3.54      3.57      2.82      3.79          
      6.31      2.59      2.42      2.47      2.93      2.98      3.13      3.15      3.20      3.39      3.58      3.59      3.58      3.69      3.51                    
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.10       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.14       NaN       NaN      1.03       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.20       NaN       NaN       NaN       NaN       NaN       NaN      1.23       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.28       NaN       NaN      0.45      0.60      0.62       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.40       NaN       NaN       NaN      0.53      0.63      0.70       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.56      0.29      0.24      0.65      0.63      0.87      0.89      0.71       NaN      1.12       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.79      0.15      0.25      0.48      0.59      0.60      0.82      0.93      1.00      1.19      0.73       NaN      1.49      1.33       NaN       NaN       NaN
      1.12       NaN      0.43      0.35      0.58      0.63      0.73      0.85      1.04      1.05      1.34       NaN      1.22      1.53      0.99       NaN       NaN
      1.58      0.24      0.19      0.30      0.51      0.69      0.75      0.88      0.91      1.28      1.31      1.16      1.34      1.16       NaN       NaN       NaN
      2.24      0.72      0.23      0.43      0.46      0.59      0.76      0.88      1.04      1.03      1.26      1.13      1.17      1.39      1.19      1.02      1.13
      3.16      0.14      0.25      0.47      0.50      0.49      0.67      0.82      0.96      1.04      1.21      1.22      1.15      1.49      1.12       NaN       NaN
      4.47      0.58      0.26      0.42      0.51      0.51      0.66      0.78      0.92      1.02      1.11      1.21      1.27      1.38      1.16      1.12       NaN
      6.31      0.21      0.28      0.42      0.49      0.56      0.63      0.74      0.85      0.94      1.10      1.24      1.34      1.37      1.48       NaN       NaN
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.10       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.14       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.20       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.28       NaN       NaN       NaN      0.21      0.01       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.40       NaN       NaN       NaN      0.16      0.20       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.56       NaN       NaN      0.29      0.20      0.15      0.09      0.10       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.79       NaN       NaN      0.21      0.11      0.15      0.28      0.17      0.38      0.21       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      1.12       NaN      0.10      0.15      0.19      0.18      0.16      0.21      0.22      0.42      0.35       NaN       NaN       NaN       NaN       NaN       NaN
      1.58      0.03      0.51      0.25      0.24      0.21      0.17      0.20      0.19      0.27      0.52      0.15      0.36       NaN       NaN       NaN       NaN
      2.24      0.37      0.15      0.14      0.18      0.16      0.19      0.18      0.28      0.20      0.20      0.38      0.19      0.18       NaN      0.01       NaN
      3.16      0.13      0.30      0.24      0.18      0.12      0.16      0.16      0.18      0.25      0.31      0.14      0.24      0.25       NaN       NaN       NaN
      4.47      0.20      0.05      0.15      0.16      0.16      0.21      0.18      0.22      0.23      0.31      0.20      0.18      0.09       NaN       NaN       NaN
      6.31      0.23      0.21      0.18      0.14      0.19      0.18      0.19      0.19      0.19      0.22      0.18      0.20      0.14      0.29       NaN       NaN


==> anc/supplementtable_highz_smallr_vssfs.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:         1819
total count in table (limited SFR and Mass range):       1819.00
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.050         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.071         0         0         0         0         0         0         0         0         0         0         0         0         0         0         1         0
      0.10         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
      0.14         0         0         1         0         0         0         0         0         0         0         0         0         0         0         0         0
      0.20         0         0         0         0         0         1         1         0         0         0         0         0         0         0         0         0
      0.28         0         0         1         4         2         1         0         0         0         0         0         0         0         0         0         0
      0.40         0         0         1         3         4         1         0         0         0         1         0         0         0         0         0         0
      0.56         1         1         2         7         9         4         2         0         1         0         0         0         0         0         0         0
      0.79         1         1         3         4        17         9        13        10         6         1         0         1         1         0         0         0
      1.12         0         5         5        11        15        22        17        17         9         4         0         1         1         1         0         0
      1.58         2         3         5        17        27        33        35        23        11        10         4         3         1         0         0         0
      2.24         2         3         7        17        22        70        67        44        35        12         7         4         2         1         2         1
      3.16         3         5         7        19        31        76        77        81        23        21        10         5         4         1         0         0
      4.47         4         4        16        13        39        57        84        83        51        21        19        11         4         1         1         0
      6.31        12         7        19        16        28        42        58        65        36        26        21        12        10         2         0         0
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.050       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.071       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.4       0.0
      0.10       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.14       0.0       0.0       0.4       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.20       0.0       0.0       0.0       0.0       0.0       0.4       0.4       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.28       0.0       0.0       0.4       1.6       0.8       0.4       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.40       0.0       0.0       0.4       1.2       1.6       0.4       0.0       0.0       0.0       0.4       0.0       0.0       0.0       0.0       0.0       0.0
      0.56       0.4       0.4       0.8       2.9       3.7       1.6       0.8       0.0       0.4       0.0       0.0       0.0       0.0       0.0       0.0       0.0
      0.79       0.4       0.4       1.2       1.6       7.0       3.7       5.3       4.1       2.5       0.4       0.0       0.4       0.4       0.0       0.0       0.0
      1.12       0.0       2.0       2.0       4.5       6.1       9.0       7.0       7.0       3.7       1.6       0.0       0.4       0.4       0.4       0.0       0.0
      1.58       0.8       1.2       2.0       7.0      11.1      13.5      14.3       9.4       4.5       4.1       1.6       1.2       0.4       0.0       0.0       0.0
      2.24       0.8       1.2       2.9       7.0       9.0      28.7      27.4      18.0      14.3       4.9       2.9       1.6       0.8       0.4       0.8       0.4
      3.16       1.2       2.0       2.9       7.8      12.7      31.1      31.5      33.2       9.4       8.6       4.1       2.0       1.6       0.4       0.0       0.0
      4.47       1.6       1.6       6.5       5.3      16.0      23.3      34.4      34.0      20.9       8.6       7.8       4.5       1.6       0.4       0.4       0.0
      6.31       4.9       2.9       7.8       6.5      11.5      17.2      23.7      26.6      14.7      10.6       8.6       4.9       4.1       0.8       0.0       0.0
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                                                                                                                                                                
    0.0500                                                                                                                                                                
    0.0710                                                                                                                                                  2.07          
     0.100                                                                                                                                                                
     0.140                          2.74                                                                                                                                  
     0.200                                                        2.43      3.54                                                                                          
     0.280                          2.24      3.25      2.98      3.42                                                                                                    
     0.400                          2.40      3.47      3.67      3.77                                    3.06                                                            
     0.560      2.05      2.19      3.25      2.94      3.25      3.60      3.79                3.26                                                                      
     0.790      2.04      3.24      3.49      2.50      3.22      3.33      3.40      2.79      3.38      2.29                3.11      3.48                              
      1.12                2.42      3.10      3.07      3.11      3.20      3.55      3.27      3.10      3.49                3.57      3.53      2.47                    
      1.58      2.69      2.83      2.52      2.83      2.86      3.12      3.16      3.26      3.30      3.49      3.62      3.58      3.76                              
      2.24      3.53      2.59      2.67      2.93      2.90      3.12      3.15      3.26      3.48      3.55      3.44      3.58      3.78      3.62      3.67      3.68
      3.16      2.28      2.90      2.59      2.73      2.99      3.06      3.14      3.23      3.29      3.49      3.45      3.50      3.69      3.58                    
      4.47      2.92      3.23      2.81      2.90      3.04      3.07      3.25      3.25      3.49      3.63      3.55      3.54      3.57      2.82      3.79          
      6.31      2.59      2.42      2.47      2.93      2.98      3.13      3.15      3.20      3.39      3.58      3.59      3.58      3.69      3.51                    
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      1.43       NaN
      0.10       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.14       NaN       NaN      1.03       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.20       NaN       NaN       NaN       NaN       NaN      1.27      1.23       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.28       NaN       NaN      0.45      0.60      0.62      0.74       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.40       NaN       NaN      0.39      0.53      0.63      0.70       NaN       NaN       NaN      1.57       NaN       NaN       NaN       NaN       NaN       NaN
      0.56      0.29      0.24      0.65      0.63      0.87      0.89      0.71       NaN      1.12       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.79      0.15      0.25      0.48      0.59      0.60      0.82      0.93      1.00      1.19      0.73       NaN      1.49      1.33       NaN       NaN       NaN
      1.12       NaN      0.43      0.35      0.58      0.63      0.73      0.85      1.04      1.05      1.34       NaN      1.22      1.53      0.99       NaN       NaN
      1.58      0.24      0.19      0.30      0.51      0.69      0.75      0.88      0.91      1.28      1.31      1.16      1.34      1.16       NaN       NaN       NaN
      2.24      0.72      0.23      0.43      0.46      0.59      0.76      0.88      1.04      1.03      1.26      1.13      1.17      1.39      1.19      1.02      1.13
      3.16      0.14      0.25      0.47      0.50      0.49      0.67      0.82      0.96      1.04      1.21      1.22      1.15      1.49      1.12       NaN       NaN
      4.47      0.58      0.26      0.42      0.51      0.51      0.66      0.78      0.92      1.02      1.11      1.21      1.27      1.38      1.16      1.12       NaN
      6.31      0.21      0.28      0.42      0.49      0.56      0.63      0.74      0.85      0.94      1.10      1.24      1.34      1.37      1.48       NaN       NaN
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.10       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.14       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.20       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.28       NaN       NaN       NaN      0.21      0.01       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.40       NaN       NaN       NaN      0.16      0.20       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.56       NaN       NaN      0.29      0.20      0.15      0.09      0.10       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.79       NaN       NaN      0.21      0.11      0.15      0.28      0.17      0.38      0.21       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      1.12       NaN      0.10      0.15      0.19      0.18      0.16      0.21      0.22      0.42      0.35       NaN       NaN       NaN       NaN       NaN       NaN
      1.58      0.03      0.51      0.25      0.24      0.21      0.17      0.20      0.19      0.27      0.52      0.15      0.36       NaN       NaN       NaN       NaN
      2.24      0.37      0.15      0.14      0.18      0.16      0.19      0.18      0.28      0.20      0.20      0.38      0.19      0.18       NaN      0.01       NaN
      3.16      0.13      0.30      0.24      0.18      0.12      0.16      0.16      0.18      0.25      0.31      0.14      0.24      0.25       NaN       NaN       NaN
      4.47      0.20      0.05      0.15      0.16      0.16      0.21      0.18      0.22      0.23      0.31      0.20      0.18      0.09       NaN       NaN       NaN
      6.31      0.23      0.21      0.18      0.14      0.19      0.18      0.19      0.19      0.19      0.22      0.18      0.20      0.14      0.29       NaN       NaN


==> anc/supplementtable_lowz_allr_vns.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        75018
total count in table (limited SFR and Mass range):       67532.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         5         5         9        25        65       115       129       147       131       119        83        65        60        34        25        10
     0.050        11         8        25        72       164       228       283       249       205       137       129        80        49        50        24        10
     0.071        17        13        33       119       259       394       485       462       386       235       151       101        58        52        18        12
      0.10        16        10        68       180       419       699       813       728       582       372       257       131        77        33        21         7
      0.14        16        30        75       222       553       912      1069      1166       989       612       351       172       101        42        20         8
      0.20        29        43        97       295       609      1087      1402      1504      1256       902       530       264        99        50        19         7
      0.28        16        45       127       295       609      1053      1566      1638      1560      1083       696       375       156        56        25         5
      0.40        35        74       137       279       551       951      1307      1583      1508      1217       794       376       174        65        26         4
      0.56        45        97       121       235       431       763      1112      1346      1365      1210       763       409       192        76        26        10
      0.79        26        72       103       189       325       509       766      1058      1053      1004       706       401       184        78        24         3
      1.12        28        41        45        96       170       283       476       691       753       739       549       357       176        83        24         5
      1.58        14        17        31        44        78       149       254       377       493       461       399       249       142        53        15         6
      2.24         7        12        13        22        29        58        98       178       228       248       233       172        98        49         9         0
      3.16         2         9         2         9         8        23        36        65        95       145       124       111        74        28         8         0
      4.47         1         1         0         3         5         2        10        23        32        59        65        58        39        11         7         4
      6.31         0         1         2         0         1         2         1         6        18        21        27        24        23        14         3         0
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035     407.3     407.3     733.2    2036.7    5295.5    9368.9   10509.5   11976.0   10672.4    9694.8    6761.9    5295.5    4888.1    2769.9    2036.7     814.7
     0.050     896.2     651.8    2036.7    5865.8   13360.9   18574.9   23055.7   20285.8   16701.2   11161.3   10509.5    6517.5    3992.0    4073.5    1955.3     814.7
     0.071    1385.0    1059.1    2688.5    9694.8   21100.5   32098.8   39512.5   37638.7   31447.1   19145.2   12301.8    8228.4    4725.2    4236.4    1466.4     977.6
      0.10    1303.5     814.7    5539.9   14664.4   34135.5   56946.9   66234.3   59309.5   47415.0   30306.5   20937.5   10672.4    6273.1    2688.5    1710.9     570.3
      0.14    1303.5    2444.1    6110.2   18086.1   45052.4   74299.8   87090.4   94992.9   80572.9   49859.1   28595.6   14012.7    8228.4    3421.7    1629.4     651.8
      0.20    2362.6    3503.2    7902.5   24033.4   49614.7   88556.9  114219.6  122529.5  102325.1   73485.1   43178.6   21507.8    8065.4    4073.5    1547.9     570.3
      0.28    1303.5    3666.1   10346.6   24033.4   49614.7   85786.9  127580.5  133446.3  127091.7   88231.0   56702.5   30550.9   12709.2    4562.3    2036.7     407.3
      0.40    2851.4    6028.7   11161.3   22729.9   44889.4   77477.1  106480.1  128965.5  122855.3   99147.8   64686.4   30632.4   14175.6    5295.5    2118.2     325.9
      0.56    3666.1    7902.5    9857.8   19145.2   35113.2   62160.9   90593.6  109657.3  111205.3   98577.6   62160.9   33320.8   15642.1    6191.6    2118.2     814.7
      0.79    2118.2    5865.8    8391.3   15397.7   26477.4   41467.7   62405.3   86194.3   85786.9   81794.9   57517.2   32669.1   14990.3    6354.6    1955.3     244.4
      1.12    2281.1    3340.2    3666.1    7821.0   13849.7   23055.7   38779.3   56295.1   61346.2   60205.6   44726.5   29084.5   14338.6    6761.9    1955.3     407.3
      1.58    1140.6    1385.0    2525.5    3584.6    6354.6   12138.9   20693.1   30713.8   40164.2   37557.2   32506.2   20285.8   11568.6    4317.9    1222.0     488.8
      2.24     570.3     977.6    1059.1    1792.3    2362.6    4725.2    7984.0   14501.5   18574.9   20204.3   18982.3   14012.7    7984.0    3992.0     733.2       0.0
      3.16     162.9     733.2     162.9     733.2     651.8    1873.8    2932.9    5295.5    7739.6   11813.0   10102.2    9043.1    6028.7    2281.1     651.8       0.0
      4.47      81.5      81.5       0.0     244.4     407.3     162.9     814.7    1873.8    2607.0    4806.7    5295.5    4725.2    3177.3     896.2     570.3     325.9
      6.31       0.0      81.5     162.9       0.0      81.5     162.9      81.5     488.8    1466.4    1710.9    2199.7    1955.3    1873.8    1140.6     244.4       0.0
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350      2.61      3.15      5.04      4.94      5.10      4.88      4.94      4.76      3.64      3.64      3.16      2.85      3.64      3.83      4.83      6.68
    0.0500      3.25      2.82      4.08      4.86      4.94      5.00      4.99      4.75      4.81      4.35      3.46      3.58      3.90      4.48      4.97      5.79
    0.0710      3.25      2.88      4.10      4.53      4.67      4.67      4.75      4.88      4.96      4.69      4.92      3.78      3.89      3.88      4.76      6.23
     0.100      2.30      3.55      3.89      4.17      4.40      4.52      4.66      4.63      4.82      5.07      5.24      5.00      4.08      4.52      5.14      5.13
     0.140      2.03      2.25      3.63      3.87      4.08      4.19      4.43      4.48      4.63      4.95      5.17      5.08      4.81      4.56      5.65      6.24
     0.200      1.98      2.27      3.17      3.51      3.78      3.98      4.13      4.20      4.42      4.69      5.18      5.05      5.28      5.73      5.36      6.92
     0.280      1.97      2.12      2.80      3.26      3.44      3.73      3.88      3.94      4.19      4.49      4.95      5.11      5.59      5.47      5.71      5.06
     0.400      1.63      2.08      2.34      2.86      3.07      3.34      3.59      3.73      4.01      4.28      4.68      5.13      5.24      5.65      6.17      6.64
     0.560      1.69      1.82      2.27      2.57      2.89      3.02      3.26      3.49      3.72      4.05      4.61      4.90      5.13      5.49      5.72      7.19
     0.790      1.80      1.95      1.98      2.28      2.67      2.78      2.94      3.24      3.51      3.87      4.22      4.66      5.10      5.55      6.23      6.05
      1.12      1.68      1.70      1.88      2.16      2.34      2.59      2.81      2.95      3.23      3.54      3.99      4.32      4.69      5.49      5.94      6.98
      1.58      1.82      1.84      2.12      2.18      2.31      2.37      2.60      2.68      3.09      3.39      3.81      4.18      4.20      5.04      5.62      5.41
      2.24      1.90      2.49      2.02      1.93      2.31      2.45      2.45      2.60      2.85      3.15      3.52      4.09      4.36      4.86      5.15          
      3.16      2.08      2.05      2.41      2.38      2.34      2.13      2.27      2.58      2.63      2.85      3.48      3.76      4.12      4.54      5.00          
      4.47      2.41      1.73                2.99      2.09      2.22      2.76      2.40      2.72      2.84      3.01      3.76      4.10      4.52      3.89      5.97
      6.31                1.82      3.32                2.16      1.78      2.24      2.16      2.80      2.67      2.95      3.44      3.54      4.80      4.45          
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.28      0.28      0.39      0.51      0.59      0.66      0.79      0.64      0.55      0.54      0.43       NaN      0.56       NaN      0.65       NaN
     0.050      0.29      0.37      0.50      0.55      0.64      0.72      0.74      0.73      0.46      0.64      0.68       NaN       NaN      0.93      0.70       NaN
     0.071      0.28      0.36      0.44      0.55      0.64      0.73      0.74      0.84      0.79      0.72      0.73      1.09      0.49       NaN      0.88       NaN
      0.10      0.32      0.37      0.43      0.58      0.68      0.75      0.82      0.88      0.87      1.00      0.81      0.65      0.59      0.64      0.45       NaN
      0.14      0.27      0.43      0.47      0.55      0.68      0.77      0.84      0.91      0.92      0.97      0.89      0.91      0.77      1.87      0.70       NaN
      0.20      0.36      0.39      0.49      0.57      0.68      0.80      0.90      0.96      0.99      1.02      1.02      1.02      1.11      1.41      1.32       NaN
      0.28      0.44      0.47      0.52      0.57      0.69      0.81      0.92      0.99      1.04      1.06      1.08      1.15      1.33      1.22      2.10      1.95
      0.40      0.41      0.44      0.53      0.54      0.69      0.83      0.94      1.04      1.07      1.11      1.16      1.18      1.19      1.37      1.27       NaN
      0.56      0.40      0.45      0.48      0.59      0.70      0.86      0.99      1.06      1.12      1.16      1.22      1.21      1.25      1.28      1.31      1.01
      0.79      0.32      0.41      0.50      0.59      0.68      0.82      0.99      1.08      1.14      1.21      1.25      1.26      1.33      1.33      1.36      1.32
      1.12      0.41      0.41      0.45      0.57      0.70      0.82      0.98      1.09      1.19      1.23      1.25      1.28      1.36      1.40      1.38      1.15
      1.58      0.25      0.39      0.48      0.51      0.66      0.76      0.91      1.05      1.18      1.23      1.30      1.31      1.38      1.35      1.68      1.65
      2.24      0.40      0.38      0.42      0.55      0.55      0.74      0.89      1.00      1.15      1.25      1.30      1.33      1.36      1.35      1.35       NaN
      3.16      0.47      0.42      0.67      0.50      0.72      0.75      0.78      1.00      1.05      1.23      1.28      1.31      1.40      1.32      1.42       NaN
      4.47      0.41      0.42       NaN      0.70      0.49      1.24      0.76      0.89      1.06      1.15      1.29      1.36      1.36      1.58      1.47      1.04
      6.31       NaN      0.33      0.97       NaN      1.05      1.32      0.72      0.82      0.94      1.15      1.26      1.31      1.44      1.38      1.60       NaN
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.12      0.15      0.19      0.28      0.28      0.20      0.11      0.13      0.12      0.09      0.08      0.00      0.07      0.00      0.13      0.00
     0.050      0.17      0.17      0.25      0.25      0.33      0.32      0.21      0.15      0.12      0.21      0.14      0.00      0.00      0.14      0.14      0.00
     0.071      0.16      0.18      0.15      0.21      0.31      0.37      0.28      0.26      0.22      0.21      0.19      0.15      0.06      0.00      0.21      0.00
      0.10      0.17      0.18      0.16      0.18      0.26      0.40      0.38      0.35      0.29      0.30      0.27      0.22      0.25      0.14      0.10      0.00
      0.14      0.19      0.23      0.18      0.15      0.22      0.37      0.43      0.42      0.37      0.35      0.33      0.23      0.24      0.29      0.21      0.00
      0.20      0.17      0.24      0.17      0.14      0.19      0.30      0.46      0.49      0.47      0.45      0.38      0.39      0.39      0.31      0.30      0.00
      0.28      0.16      0.20      0.16      0.16      0.18      0.26      0.42      0.51      0.53      0.52      0.49      0.50      0.48      0.51      0.44      0.87
      0.40      0.25      0.14      0.20      0.18      0.19      0.20      0.34      0.47      0.55      0.57      0.56      0.58      0.54      0.58      0.31      0.00
      0.56      0.17      0.16      0.16      0.18      0.18      0.21      0.28      0.41      0.52      0.58      0.62      0.61      0.63      0.64      0.62      0.42
      0.79      0.26      0.17      0.21      0.17      0.18      0.21      0.25      0.32      0.47      0.56      0.60      0.65      0.66      0.70      0.69      0.76
      1.12      0.18      0.18      0.17      0.21      0.18      0.20      0.22      0.26      0.38      0.51      0.58      0.62      0.69      0.71      0.60      0.56
      1.58      0.13      0.14      0.17      0.16      0.22      0.21      0.23      0.27      0.32      0.43      0.48      0.56      0.66      0.66      0.51      0.71
      2.24      0.30      0.17      0.11      0.28      0.21      0.21      0.20      0.22      0.28      0.34      0.43      0.48      0.55      0.63      0.75       NaN
      3.16      0.08      0.20      0.10      0.14      0.22      0.28      0.28      0.30      0.31      0.35      0.41      0.44      0.49      0.61      0.71       NaN
      4.47       NaN       NaN       NaN      0.32      0.14      0.48      0.15      0.32      0.32      0.39      0.43      0.30      0.45      0.77      0.61      0.52
      6.31       NaN       NaN      0.27       NaN       NaN      0.26       NaN      0.21      0.38      0.15      0.54      0.53      0.50      0.41      0.82       NaN


==> anc/supplementtable_lowz_allr_vss.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        41656
total count in table (limited SFR and Mass range):       41655.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         4         3         5        17        22        12         3         6         6         4         2         0         0         0         1         0
     0.050         6         7        18        56        97        54        24         9        11        11         6         0         0         2         1         0
     0.071        10        12        33       110       187       147        70        46        30        18        10         2         1         0         1         0
      0.10        14         9        66       172       363       388       227       129        65        39        25         9         6         2         1         0
      0.14        14        30        73       219       522       674       480       318       193        90        46        11         7         1         2         0
      0.20        27        42        97       294       595       963       888       644       387       207        87        46        13         3         1         0
      0.28        16        45       127       293       604       998      1211       975       667       373       176        82        23        11         2         1
      0.40        35        74       137       279       549       936      1162      1212       866       547       287       120        42        17         2         0
      0.56        45        96       120       233       430       758      1065      1151       984       731       360       169        76        24         7         2
      0.79        26        72       102       189       325       506       749       992       868       724       467       213        88        31        10         1
      1.12        28        41        45        94       170       283       475       670       675       591       388       243       104        42        18         4
      1.58        14        17        31        44        78       148       250       366       461       397       335       184        93        31         2         2
      2.24         7        12        13        22        29        57        95       176       215       227       199       135        68        30         3         0
      3.16         2         9         2         9         8        22        35        62        89       129       108        88        58        13         1         0
      4.47         1         1         0         3         5         2        10        21        30        52        50        50        28         5         4         1
      6.31         0         1         2         0         1         2         1         6        16        21        21        17        15         6         0         0
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035     325.9     244.4     407.3    1385.0    1792.3     977.6     244.4     488.8     488.8     325.9     162.9       0.0       0.0       0.0      81.5       0.0
     0.050     488.8     570.3    1466.4    4562.3    7902.5    4399.3    1955.3     733.2     896.2     896.2     488.8       0.0       0.0     162.9      81.5       0.0
     0.071     814.7     977.6    2688.5    8961.6   15234.7   11976.0    5702.8    3747.6    2444.1    1466.4     814.7     162.9      81.5       0.0      81.5       0.0
      0.10    1140.6     733.2    5377.0   14012.7   29573.3   31610.0   18493.5   10509.5    5295.5    3177.3    2036.7     733.2     488.8     162.9      81.5       0.0
      0.14    1140.6    2444.1    5947.2   17841.7   42526.8   54910.1   39105.1   25907.2   15723.5    7332.2    3747.6     896.2     570.3      81.5     162.9       0.0
      0.20    2199.7    3421.7    7902.5   23951.9   48474.1   78454.7   72344.5   52466.1   31528.5   16864.1    7087.8    3747.6    1059.1     244.4      81.5       0.0
      0.28    1303.5    3666.1   10346.6   23870.4   49207.3   81306.1   98659.0   79432.3   54339.9   30388.0   14338.6    6680.5    1873.8     896.2     162.9      81.5
      0.40    2851.4    6028.7   11161.3   22729.9   44726.5   76255.0   94667.0   98740.5   70552.2   44563.6   23381.6    9776.3    3421.7    1385.0     162.9       0.0
      0.56    3666.1    7821.0    9776.3   18982.3   35031.7   61753.5   86764.5   93770.9   80165.5   59553.9   29328.9   13768.3    6191.6    1955.3     570.3     162.9
      0.79    2118.2    5865.8    8309.8   15397.7   26477.4   41223.3   61020.3   80817.3   70715.1   58983.6   38046.0   17352.9    7169.3    2525.5     814.7      81.5
      1.12    2281.1    3340.2    3666.1    7658.1   13849.7   23055.7   38697.8   54584.3   54991.6   48148.2   31610.0   19797.0    8472.8    3421.7    1466.4     325.9
      1.58    1140.6    1385.0    2525.5    3584.6    6354.6   12057.4   20367.3   29817.7   37557.2   32343.2   27292.1   14990.3    7576.6    2525.5     162.9     162.9
      2.24     570.3     977.6    1059.1    1792.3    2362.6    4643.7    7739.6   14338.6   17515.8   18493.5   16212.3   10998.3    5539.9    2444.1     244.4       0.0
      3.16     162.9     733.2     162.9     733.2     651.8    1792.3    2851.4    5051.1    7250.7   10509.5    8798.7    7169.3    4725.2    1059.1      81.5       0.0
      4.47      81.5      81.5       0.0     244.4     407.3     162.9     814.7    1710.9    2444.1    4236.4    4073.5    4073.5    2281.1     407.3     325.9      81.5
      6.31       0.0      81.5     162.9       0.0      81.5     162.9      81.5     488.8    1303.5    1710.9    1710.9    1385.0    1222.0     488.8       0.0       0.0
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350      2.61      3.26      3.07      4.94      5.05      4.37      3.13      3.06      5.56      3.93      27.8                                    6.73          
    0.0500      2.83      2.82      4.24      4.76      4.91      4.93      4.99      3.76      3.09      5.21      4.91                          4.96      6.10          
    0.0710      3.25      2.88      4.10      4.53      4.61      4.77      4.59      4.78      4.50      4.03      4.38      6.95      5.31                3.93          
     0.100      2.30      3.55      3.96      4.13      4.38      4.52      4.65      4.41      4.08      5.07      4.31      6.09      4.89      7.50     0.986          
     0.140      2.03      2.25      3.63      3.86      4.05      4.20      4.42      4.39      4.43      4.47      5.60      5.34      6.54      3.80      10.4          
     0.200      1.97      2.27      3.17      3.51      3.79      4.01      4.14      4.15      4.36      4.58      4.84      5.37      5.83      5.80      5.33          
     0.280      1.97      2.12      2.80      3.26      3.45      3.74      3.91      3.99      4.19      4.36      4.85      5.16      5.85      5.43      5.55      4.63
     0.400      1.63      2.08      2.34      2.86      3.07      3.34      3.59      3.74      4.00      4.24      4.51      5.21      5.42      5.97      9.34          
     0.560      1.69      1.82      2.27      2.57      2.90      3.02      3.26      3.52      3.76      4.04      4.55      4.77      5.42      6.03      6.43      5.20
     0.790      1.80      1.95      1.98      2.28      2.67      2.79      2.94      3.26      3.54      3.88      4.22      4.83      5.11      5.83      6.82      7.52
      1.12      1.68      1.70      1.88      2.15      2.34      2.59      2.81      2.96      3.24      3.53      4.07      4.38      4.56      5.66      5.94      7.49
      1.58      1.82      1.84      2.12      2.18      2.31      2.37      2.60      2.69      3.10      3.43      3.79      4.26      4.26      5.26      7.81      6.19
      2.24      1.90      2.49      2.02      1.93      2.31      2.41      2.41      2.60      2.87      3.15      3.53      4.15      4.45      4.99      6.23          
      3.16      2.08      2.05      2.41      2.38      2.34      2.14      2.26      2.61      2.63      2.85      3.48      3.80      4.12      4.60      5.64          
      4.47      2.41      1.73                2.99      2.09      2.22      2.76      2.40      2.72      2.78      3.01      3.77      4.08      4.65      5.10      7.68
      6.31                1.82      3.32                2.16      1.78      2.24      2.16      2.80      2.67      3.10      3.21      3.48      4.84                    
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.28      0.28      0.39      0.51      0.59      0.66      0.79      0.64      0.55      0.54      0.45       NaN       NaN       NaN      0.65       NaN
     0.050      0.29      0.37      0.50      0.55      0.63      0.72      0.74      0.73      0.46      0.64      0.68       NaN       NaN      0.93      0.70       NaN
     0.071      0.28      0.36      0.44      0.55      0.64      0.73      0.74      0.84      0.79      0.72      0.73      1.09      0.49       NaN      0.88       NaN
      0.10      0.32      0.37      0.43      0.58      0.68      0.75      0.82      0.88      0.87      1.00      0.81      0.65      0.59      0.64      0.45       NaN
      0.14      0.27      0.43      0.47      0.55      0.68      0.77      0.84      0.91      0.92      0.97      0.89      0.91      0.77      1.87      0.70       NaN
      0.20      0.36      0.39      0.49      0.57      0.68      0.80      0.90      0.96      0.99      1.02      1.02      1.02      1.11      1.41      1.32       NaN
      0.28      0.44      0.47      0.52      0.57      0.69      0.81      0.92      0.99      1.04      1.06      1.08      1.15      1.33      1.22      2.10      1.95
      0.40      0.41      0.44      0.53      0.54      0.69      0.83      0.94      1.04      1.07      1.11      1.16      1.18      1.19      1.37      1.27       NaN
      0.56      0.40      0.45      0.48      0.59      0.70      0.86      0.99      1.06      1.12      1.16      1.22      1.20      1.25      1.28      1.31      1.01
      0.79      0.32      0.41      0.50      0.59      0.68      0.82      0.99      1.08      1.14      1.21      1.25      1.26      1.33      1.33      1.36      1.32
      1.12      0.41      0.41      0.45      0.58      0.70      0.82      0.98      1.09      1.19      1.23      1.25      1.28      1.36      1.40      1.38      1.15
      1.58      0.25      0.39      0.48      0.51      0.66      0.76      0.91      1.05      1.18      1.23      1.31      1.32      1.39      1.35      1.68      1.65
      2.24      0.40      0.38      0.42      0.55      0.55      0.74      0.90      1.00      1.15      1.25      1.30      1.33      1.38      1.37      1.29       NaN
      3.16      0.47      0.42      0.67      0.50      0.72      0.75      0.78      1.00      1.04      1.22      1.29      1.31      1.40      1.35      1.43       NaN
      4.47      0.41      0.42       NaN      0.70      0.49      1.24      0.76      0.89      1.06      1.15      1.26      1.35      1.33      1.58      1.51      1.04
      6.31       NaN      0.33      0.97       NaN      1.05      1.32      0.72      0.82      0.94      1.15      1.26      1.29      1.44      1.45       NaN       NaN
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.04      0.01      0.06      0.14      0.14      0.10      0.19      0.22      0.18      0.10      0.09       NaN       NaN       NaN       NaN       NaN
     0.050      0.11      0.10      0.14      0.13      0.14      0.16      0.18      0.25      0.18      0.27      0.21       NaN       NaN      0.38       NaN       NaN
     0.071      0.09      0.14      0.15      0.16      0.14      0.16      0.18      0.21      0.27      0.27      0.22      0.08       NaN       NaN       NaN       NaN
      0.10      0.12      0.14      0.15      0.13      0.14      0.17      0.19      0.20      0.26      0.32      0.33      0.40      0.49      0.12       NaN       NaN
      0.14      0.16      0.23      0.17      0.14      0.15      0.16      0.16      0.21      0.22      0.25      0.30      0.30      0.35       NaN      0.02       NaN
      0.20      0.14      0.23      0.17      0.14      0.16      0.17      0.18      0.20      0.22      0.25      0.29      0.31      0.33      0.30       NaN       NaN
      0.28      0.16      0.20      0.16      0.16      0.16      0.18      0.19      0.20      0.20      0.23      0.26      0.28      0.42      0.35      1.00       NaN
      0.40      0.25      0.14      0.20      0.18      0.19      0.17      0.19      0.20      0.20      0.22      0.23      0.26      0.27      0.34      0.19       NaN
      0.56      0.17      0.16      0.15      0.17      0.17      0.20      0.20      0.19      0.20      0.20      0.21      0.23      0.22      0.27      0.29      0.01
      0.79      0.26      0.17      0.20      0.17      0.18      0.21      0.21      0.20      0.19      0.18      0.21      0.19      0.20      0.26      0.20       NaN
      1.12      0.18      0.18      0.17      0.20      0.18      0.20      0.21      0.19      0.18      0.18      0.19      0.20      0.24      0.21      0.16      0.24
      1.58      0.13      0.14      0.17      0.16      0.22      0.20      0.20      0.21      0.18      0.19      0.19      0.19      0.20      0.18      0.37      0.48
      2.24      0.30      0.17      0.11      0.28      0.21      0.21      0.18      0.20      0.19      0.18      0.20      0.17      0.22      0.20      0.37       NaN
      3.16      0.08      0.20      0.10      0.14      0.22      0.24      0.24      0.21      0.22      0.20      0.21      0.20      0.17      0.22       NaN       NaN
      4.47       NaN       NaN       NaN      0.32      0.14      0.48      0.15      0.25      0.20      0.20      0.19      0.18      0.18      0.25      0.29       NaN
      6.31       NaN       NaN      0.27       NaN       NaN      0.26       NaN      0.21      0.21      0.15      0.17      0.19      0.19      0.19       NaN       NaN


==> anc/supplementtable_lowz_allr_vssfs.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        41899
total count in table (limited SFR and Mass range):       41898.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         4         3         5        17        22        12         3         6         6         4         3         0         1         0         1         0
     0.050         6         7        18        57        98        54        24         9        11        12         6         0         0         2         1         0
     0.071        10        12        33       110       187       147        70        46        30        18        10         2         1         0         1         0
      0.10        14         9        66       172       363       388       227       129        65        39        25         9         6         2         1         0
      0.14        14        30        73       219       522       674       480       318       193        90        46        11         7         1         2         0
      0.20        27        42        97       294       595       963       888       644       388       207        87        46        13         3         1         0
      0.28        16        45       127       293       604       998      1211       975       667       373       176        82        23        11         2         1
      0.40        35        74       137       279       549       936      1164      1213       867       547       288       120        42        17         2         0
      0.56        45        96       120       233       430       758      1065      1152       986       735       360       170        76        24         7         2
      0.79        26        72       102       189       325       507       749       992       868       728       470       213        88        31        10         1
      1.12        28        41        45        95       170       283       475       670       685       597       392       248       104        42        18         4
      1.58        14        17        31        44        78       148       250       366       465       408       345       196        96        35         2         2
      2.24         7        12        13        22        29        58        97       176       220       233       209       149        82        35         5         0
      3.16         2         9         2         9         8        22        35        62        91       136       113       100        65        21         3         0
      4.47         1         1         0         3         5         2        10        22        30        53        58        56        35         7         6         1
      6.31         0         1         2         0         1         2         1         6        16        21        21        20        20        13         2         0
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035     325.9     244.4     407.3    1385.0    1792.3     977.6     244.4     488.8     488.8     325.9     244.4       0.0      81.5       0.0      81.5       0.0
     0.050     488.8     570.3    1466.4    4643.7    7984.0    4399.3    1955.3     733.2     896.2     977.6     488.8       0.0       0.0     162.9      81.5       0.0
     0.071     814.7     977.6    2688.5    8961.6   15234.7   11976.0    5702.8    3747.6    2444.1    1466.4     814.7     162.9      81.5       0.0      81.5       0.0
      0.10    1140.6     733.2    5377.0   14012.7   29573.3   31610.0   18493.5   10509.5    5295.5    3177.3    2036.7     733.2     488.8     162.9      81.5       0.0
      0.14    1140.6    2444.1    5947.2   17841.7   42526.8   54910.1   39105.1   25907.2   15723.5    7332.2    3747.6     896.2     570.3      81.5     162.9       0.0
      0.20    2199.7    3421.7    7902.5   23951.9   48474.1   78454.7   72344.5   52466.1   31610.0   16864.1    7087.8    3747.6    1059.1     244.4      81.5       0.0
      0.28    1303.5    3666.1   10346.6   23870.4   49207.3   81306.1   98659.0   79432.3   54339.9   30388.0   14338.6    6680.5    1873.8     896.2     162.9      81.5
      0.40    2851.4    6028.7   11161.3   22729.9   44726.5   76255.0   94830.0   98822.0   70633.7   44563.6   23463.1    9776.3    3421.7    1385.0     162.9       0.0
      0.56    3666.1    7821.0    9776.3   18982.3   35031.7   61753.5   86764.5   93852.4   80328.5   59879.8   29328.9   13849.7    6191.6    1955.3     570.3     162.9
      0.79    2118.2    5865.8    8309.8   15397.7   26477.4   41304.8   61020.3   80817.3   70715.1   59309.5   38290.5   17352.9    7169.3    2525.5     814.7      81.5
      1.12    2281.1    3340.2    3666.1    7739.6   13849.7   23055.7   38697.8   54584.3   55806.3   48637.0   31935.9   20204.3    8472.8    3421.7    1466.4     325.9
      1.58    1140.6    1385.0    2525.5    3584.6    6354.6   12057.4   20367.3   29817.7   37883.1   33239.4   28106.8   15967.9    7821.0    2851.4     162.9     162.9
      2.24     570.3     977.6    1059.1    1792.3    2362.6    4725.2    7902.5   14338.6   17923.2   18982.3   17027.0   12138.9    6680.5    2851.4     407.3       0.0
      3.16     162.9     733.2     162.9     733.2     651.8    1792.3    2851.4    5051.1    7413.7   11079.8    9206.0    8146.9    5295.5    1710.9     244.4       0.0
      4.47      81.5      81.5       0.0     244.4     407.3     162.9     814.7    1792.3    2444.1    4317.9    4725.2    4562.3    2851.4     570.3     488.8      81.5
      6.31       0.0      81.5     162.9       0.0      81.5     162.9      81.5     488.8    1303.5    1710.9    1710.9    1629.4    1629.4    1059.1     162.9       0.0
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350      2.61      3.26      3.07      4.94      5.05      4.37      3.13      3.06      5.56      3.93      4.56                2.27                6.73          
    0.0500      2.83      2.82      4.24      4.70      4.91      4.93      4.99      3.76      3.09      5.71      4.91                          4.96      6.10          
    0.0710      3.25      2.88      4.10      4.53      4.61      4.77      4.59      4.78      4.50      4.03      4.38      6.95      5.31                3.93          
     0.100      2.30      3.55      3.96      4.13      4.38      4.52      4.65      4.41      4.08      5.07      4.31      6.09      4.89      7.50     0.986          
     0.140      2.03      2.25      3.63      3.86      4.05      4.20      4.42      4.39      4.43      4.47      5.60      5.34      6.54      3.80      10.4          
     0.200      1.97      2.27      3.17      3.51      3.79      4.01      4.14      4.15      4.36      4.58      4.84      5.37      5.83      5.80      5.33          
     0.280      1.97      2.12      2.80      3.26      3.45      3.74      3.91      3.99      4.19      4.36      4.85      5.16      5.85      5.43      5.55      4.63
     0.400      1.63      2.08      2.34      2.86      3.07      3.34      3.59      3.74      4.00      4.24      4.51      5.21      5.42      5.97      9.34          
     0.560      1.69      1.82      2.27      2.57      2.90      3.02      3.26      3.52      3.76      4.04      4.55      4.77      5.42      6.03      6.43      5.20
     0.790      1.80      1.95      1.98      2.28      2.67      2.79      2.94      3.26      3.54      3.88      4.22      4.83      5.11      5.83      6.82      7.52
      1.12      1.68      1.70      1.88      2.15      2.34      2.59      2.81      2.96      3.24      3.53      4.08      4.40      4.56      5.66      5.94      7.49
      1.58      1.82      1.84      2.12      2.18      2.31      2.37      2.60      2.69      3.10      3.41      3.80      4.26      4.31      5.20      7.81      6.19
      2.24      1.90      2.49      2.02      1.93      2.31      2.45      2.45      2.60      2.87      3.15      3.52      4.12      4.51      4.96      6.23          
      3.16      2.08      2.05      2.41      2.38      2.34      2.14      2.26      2.61      2.63      2.86      3.51      3.77      4.12      4.60      4.26          
      4.47      2.41      1.73                2.99      2.09      2.22      2.76      2.41      2.72      2.78      3.09      3.76      4.08      4.65      3.89      7.68
      6.31                1.82      3.32                2.16      1.78      2.24      2.16      2.80      2.67      3.10      3.39      3.93      4.80      4.45          
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.28      0.28      0.39      0.51      0.59      0.66      0.79      0.64      0.55      0.54      0.43       NaN      0.56       NaN      0.65       NaN
     0.050      0.29      0.37      0.50      0.55      0.64      0.72      0.74      0.73      0.46      0.64      0.68       NaN       NaN      0.93      0.70       NaN
     0.071      0.28      0.36      0.44      0.55      0.64      0.73      0.74      0.84      0.79      0.72      0.73      1.09      0.49       NaN      0.88       NaN
      0.10      0.32      0.37      0.43      0.58      0.68      0.75      0.82      0.88      0.87      1.00      0.81      0.65      0.59      0.64      0.45       NaN
      0.14      0.27      0.43      0.47      0.55      0.68      0.77      0.84      0.91      0.92      0.97      0.89      0.91      0.77      1.87      0.70       NaN
      0.20      0.36      0.39      0.49      0.57      0.68      0.80      0.90      0.96      0.99      1.02      1.02      1.02      1.11      1.41      1.32       NaN
      0.28      0.44      0.47      0.52      0.57      0.69      0.81      0.92      0.99      1.04      1.06      1.08      1.15      1.33      1.22      2.10      1.95
      0.40      0.41      0.44      0.53      0.54      0.69      0.83      0.94      1.04      1.07      1.11      1.16      1.18      1.19      1.37      1.27       NaN
      0.56      0.40      0.45      0.48      0.59      0.70      0.86      0.99      1.06      1.12      1.16      1.22      1.21      1.25      1.28      1.31      1.01
      0.79      0.32      0.41      0.50      0.59      0.68      0.82      0.99      1.08      1.14      1.21      1.25      1.26      1.33      1.33      1.36      1.32
      1.12      0.41      0.41      0.45      0.57      0.70      0.82      0.98      1.09      1.19      1.23      1.25      1.28      1.36      1.40      1.38      1.15
      1.58      0.25      0.39      0.48      0.51      0.66      0.76      0.91      1.05      1.18      1.23      1.30      1.31      1.38      1.35      1.68      1.65
      2.24      0.40      0.38      0.42      0.55      0.55      0.74      0.89      1.00      1.15      1.25      1.30      1.33      1.36      1.35      1.35       NaN
      3.16      0.47      0.42      0.67      0.50      0.72      0.75      0.78      1.00      1.05      1.23      1.28      1.31      1.40      1.32      1.42       NaN
      4.47      0.41      0.42       NaN      0.70      0.49      1.24      0.76      0.89      1.06      1.15      1.29      1.36      1.36      1.58      1.47      1.04
      6.31       NaN      0.33      0.97       NaN      1.05      1.32      0.72      0.82      0.94      1.15      1.26      1.31      1.44      1.38      1.60       NaN
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.04      0.01      0.06      0.14      0.14      0.10      0.19      0.22      0.18      0.10      0.07       NaN       NaN       NaN       NaN       NaN
     0.050      0.11      0.10      0.14      0.14      0.14      0.16      0.18      0.25      0.18      0.29      0.21       NaN       NaN      0.38       NaN       NaN
     0.071      0.09      0.14      0.15      0.16      0.14      0.16      0.18      0.21      0.27      0.27      0.22      0.08       NaN       NaN       NaN       NaN
      0.10      0.12      0.14      0.15      0.13      0.14      0.17      0.19      0.20      0.26      0.32      0.33      0.40      0.49      0.12       NaN       NaN
      0.14      0.16      0.23      0.17      0.14      0.15      0.16      0.16      0.21      0.22      0.25      0.30      0.30      0.35       NaN      0.02       NaN
      0.20      0.14      0.23      0.17      0.14      0.16      0.17      0.18      0.20      0.22      0.25      0.29      0.31      0.33      0.30       NaN       NaN
      0.28      0.16      0.20      0.16      0.16      0.16      0.18      0.19      0.20      0.20      0.23      0.26      0.28      0.42      0.35      1.00       NaN
      0.40      0.25      0.14      0.20      0.18      0.19      0.17      0.19      0.20      0.20      0.22      0.23      0.26      0.27      0.34      0.19       NaN
      0.56      0.17      0.16      0.15      0.17      0.17      0.20      0.20      0.19      0.20      0.20      0.21      0.24      0.22      0.27      0.29      0.01
      0.79      0.26      0.17      0.20      0.17      0.18      0.21      0.21      0.20      0.19      0.18      0.21      0.19      0.20      0.26      0.20       NaN
      1.12      0.18      0.18      0.17      0.20      0.18      0.20      0.21      0.19      0.18      0.18      0.19      0.20      0.24      0.21      0.16      0.24
      1.58      0.13      0.14      0.17      0.16      0.22      0.20      0.20      0.21      0.18      0.19      0.19      0.19      0.21      0.18      0.37      0.48
      2.24      0.30      0.17      0.11      0.28      0.21      0.21      0.19      0.20      0.19      0.18      0.20      0.17      0.22      0.21      0.27       NaN
      3.16      0.08      0.20      0.10      0.14      0.22      0.24      0.24      0.21      0.23      0.20      0.21      0.20      0.17      0.19      0.10       NaN
      4.47       NaN       NaN       NaN      0.32      0.14      0.48      0.15      0.26      0.20      0.20      0.19      0.18      0.18      0.23      0.27       NaN
      6.31       NaN       NaN      0.27       NaN       NaN      0.26       NaN      0.21      0.21      0.15      0.17      0.19      0.17      0.18      0.36       NaN


==> anc/supplementtable_lowz_larger_vns.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        12899
total count in table (limited SFR and Mass range):       12122.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         0         2         9        28        45        56        58        42        32        22         6        10         3        12         8
     0.050         3         0         4        28        69        99       124        86        84        53        40        19        13        11         8         7
     0.071         1         1         6        31        63       115       182       184       168        93        71        29        13        12         3         9
      0.10         0         0         5        21        89       172       248       240       230       174       129        56        22        11        10         3
      0.14         2         0         1        21        57       155       232       293       317       260       171        77        42        12        14         7
      0.20         0         2         3        14        45       123       218       299       322       323       264       126        53        27        11         5
      0.28         0         0         4         6        28        69       154       206       293       308       278       176        89        30        15         2
      0.40         0         0         0         5         8        35        66       139       226       259       271       177        92        42        17         3
      0.56         1         0         1         1         4        11        26        71       104       158       224       160        88        46        15         9
      0.79         1         0         1         1         0         4         8        35        62       108       140       127        82        48        18         2
      1.12         0         0         0         1         0         3         2        10        24        35        80        90        56        46        16         4
      1.58         0         0         0         0         0         1         2         4        13        18        30        47        34        24         9         3
      2.24         0         0         0         0         0         0         1         0         2         1        14        24        22        17         4         0
      3.16         0         0         0         0         0         0         0         0         0         1         9         8        12         5         3         0
      4.47         0         0         0         0         0         0         0         0         0         1         0         3         3         4         2         2
      6.31         0         0         0         0         0         0         0         0         0         0         1         1         5         2         1         0
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.0     162.9     733.2    2281.1    3666.1    4562.3    4725.2    3421.7    2607.0    1792.3     488.8     814.7     244.4     977.6     651.8
     0.050     244.4       0.0     325.9    2281.1    5621.4    8065.4   10102.2    7006.3    6843.4    4317.9    3258.8    1547.9    1059.1     896.2     651.8     570.3
     0.071      81.5      81.5     488.8    2525.5    5132.6    9368.9   14827.4   14990.3   13686.8    7576.6    5784.3    2362.6    1059.1     977.6     244.4     733.2
      0.10       0.0       0.0     407.3    1710.9    7250.7   14012.7   20204.3   19552.6   18737.9   14175.6   10509.5    4562.3    1792.3     896.2     814.7     244.4
      0.14     162.9       0.0      81.5    1710.9    4643.7   12627.7   18900.8   23870.4   25825.7   21182.0   13931.2    6273.1    3421.7     977.6    1140.6     570.3
      0.20       0.0     162.9     244.4    1140.6    3666.1   10020.7   17760.3   24359.2   26233.0   26314.5   21507.8   10265.1    4317.9    2199.7     896.2     407.3
      0.28       0.0       0.0     325.9     488.8    2281.1    5621.4   12546.2   16782.6   23870.4   25092.5   22648.4   14338.6    7250.7    2444.1    1222.0     162.9
      0.40       0.0       0.0       0.0     407.3     651.8    2851.4    5377.0   11324.2   18412.0   21100.5   22078.1   14420.0    7495.2    3421.7    1385.0     244.4
      0.56      81.5       0.0      81.5      81.5     325.9     896.2    2118.2    5784.3    8472.8   12872.1   18249.1   13035.0    7169.3    3747.6    1222.0     733.2
      0.79      81.5       0.0      81.5      81.5       0.0     325.9     651.8    2851.4    5051.1    8798.7   11405.7   10346.6    6680.5    3910.5    1466.4     162.9
      1.12       0.0       0.0       0.0      81.5       0.0     244.4     162.9     814.7    1955.3    2851.4    6517.5    7332.2    4562.3    3747.6    1303.5     325.9
      1.58       0.0       0.0       0.0       0.0       0.0      81.5     162.9     325.9    1059.1    1466.4    2444.1    3829.0    2769.9    1955.3     733.2     244.4
      2.24       0.0       0.0       0.0       0.0       0.0       0.0      81.5       0.0     162.9      81.5    1140.6    1955.3    1792.3    1385.0     325.9       0.0
      3.16       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0      81.5     733.2     651.8     977.6     407.3     244.4       0.0
      4.47       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0      81.5       0.0     244.4     244.4     325.9     162.9     162.9
      6.31       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0      81.5      81.5     407.3     162.9      81.5       0.0
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                          7.45      5.76      5.73      6.06      6.01      6.09      6.14      6.03      6.54      7.35      5.86      6.59      6.63      7.44
    0.0500      8.41                5.86      5.92      5.73      5.97      5.92      6.13      6.07      6.26      6.46      7.18      7.65      6.51      6.10      6.22
    0.0710      5.66      6.06      5.66      5.72      5.59      5.81      5.83      5.85      6.07      5.92      6.70      6.58      6.08      6.28      6.80      6.44
     0.100                          5.44      5.79      5.71      5.73      5.75      5.82      5.99      6.18      6.49      6.71      6.87      6.19      6.36      6.09
     0.140      6.34                5.38      5.48      5.52      5.78      5.68      5.81      5.87      6.00      6.29      6.35      7.16      6.42      6.27      6.24
     0.200                7.10      5.62      5.64      5.62      5.61      5.70      5.72      5.85      5.86      6.05      6.34      6.08      6.92      7.42      6.93
     0.280                          5.48      5.54      5.50      5.61      5.68      5.63      5.80      5.89      5.91      6.29      6.64      6.66      6.75      6.75
     0.400                                    5.62      5.47      5.77      5.57      5.67      5.72      5.74      5.91      6.17      6.21      6.20      6.46      6.64
     0.560      8.14                6.03      75.5      6.41      5.95      5.68      5.57      5.60      5.72      5.79      5.98      6.30      6.21      6.21      7.19
     0.790      5.90                5.24      5.26                6.02      5.75      5.60      5.47      5.76      5.83      6.09      6.08      6.37      6.37      7.52
      1.12                                    28.0                5.39      5.59      5.53      5.52      5.63      5.77      5.82      6.16      6.59      6.42      7.49
      1.58                                                        5.24      6.25      5.58      5.33      5.60      5.64      5.93      6.15      5.86      6.54      6.19
      2.24                                                                  5.62                5.65      6.28      5.93      5.73      5.61      5.89      6.54          
      3.16                                                                                                5.89      5.87      6.48      6.39      6.60      5.55          
      4.47                                                                                                7.00                5.72      5.46      5.79      7.52      7.68
      6.31                                                                                                          5.43      5.31      5.44      9.18      5.44          
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN      0.51      0.60      0.75      0.80       NaN      0.75       NaN      0.32       NaN       NaN       NaN      0.65       NaN
     0.050       NaN       NaN      0.58      0.53      0.59      0.75      0.70      0.73      0.96      0.79      0.77       NaN       NaN       NaN      0.70       NaN
     0.071       NaN       NaN      0.49      0.52      0.61      0.67      0.71      0.82      0.69      0.86      0.70      0.98      0.49       NaN       NaN       NaN
      0.10       NaN       NaN      0.42      0.57      0.60      0.70      0.79      0.89      0.81      1.03      0.83      0.97      1.16      0.47       NaN       NaN
      0.14      0.45       NaN      0.49      0.55      0.64      0.74      0.78      0.89      0.89      0.99      0.99      1.13      0.76       NaN      0.70       NaN
      0.20       NaN      0.27      0.36      0.49      0.63      0.74      0.83      0.89      0.95      1.02      0.99      1.05      1.11      1.48      1.32       NaN
      0.28       NaN       NaN      0.70      0.53      0.62      0.75      0.87      0.92      1.00      1.08      1.06      1.23      1.33      1.22      2.10       NaN
      0.40       NaN       NaN       NaN      0.52      0.57      0.74      0.83      0.98      1.02      1.11      1.20      1.21      1.19      1.27      1.27       NaN
      0.56      0.76       NaN       NaN       NaN      0.57      0.73      0.78      1.00      1.10      1.17      1.29      1.24      1.31      1.27      1.15      1.00
      0.79      0.63       NaN      1.58      0.59       NaN      0.72      0.89      0.97      1.08      1.23      1.24      1.36      1.37      1.43      1.36      1.32
      1.12       NaN       NaN       NaN      1.21       NaN      0.51      1.07      1.06      1.08      1.22      1.28      1.33      1.41      1.44      1.30      1.15
      1.58       NaN       NaN       NaN       NaN       NaN      0.66      0.75      1.01      1.17      1.24      1.33      1.37      1.41      1.39      1.68      1.65
      2.24       NaN       NaN       NaN       NaN       NaN       NaN      0.94       NaN      1.07      0.83      1.29      1.35      1.43      1.31      1.48       NaN
      3.16       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      1.08      1.07      1.35      1.42      1.17      1.43       NaN
      4.47       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      1.01       NaN      1.15      1.20      1.66      1.35      1.04
      6.31       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      1.00       NaN      1.44      1.49       NaN       NaN
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN      0.00      0.28      0.26      0.18      0.11      0.00      0.18      0.00      0.07      0.00      0.00      0.00      0.19      0.00
     0.050      0.00       NaN      0.29      0.26      0.31      0.31      0.18      0.15      0.12      0.29      0.16      0.00      0.00      0.00      0.25      0.00
     0.071       NaN       NaN      0.14      0.22      0.32      0.33      0.24      0.21      0.15      0.21      0.11      0.18      0.14      0.00      0.00      0.00
      0.10       NaN       NaN      0.14      0.23      0.26      0.36      0.35      0.28      0.25      0.35      0.24      0.31      0.27      0.14      0.00      0.00
      0.14      0.32       NaN       NaN      0.13      0.25      0.36      0.39      0.39      0.34      0.28      0.38      0.28      0.32      0.00      0.25      0.00
      0.20       NaN      0.19      0.26      0.15      0.18      0.27      0.43      0.46      0.44      0.43      0.35      0.41      0.41      0.39      0.40      0.00
      0.28       NaN       NaN      0.12      0.12      0.13      0.23      0.41      0.46      0.52      0.52      0.47      0.52      0.48      0.54      0.54      0.00
      0.40       NaN       NaN       NaN      0.18      0.09      0.18      0.35      0.42      0.54      0.57      0.55      0.59      0.57      0.59      0.38      0.00
      0.56       NaN       NaN       NaN       NaN      0.05      0.33      0.21      0.36      0.47      0.59      0.63      0.60      0.66      0.67      0.60      0.33
      0.79       NaN       NaN       NaN       NaN       NaN      0.19      0.28      0.31      0.47      0.55      0.59      0.68      0.69      0.70      0.71      0.93
      1.12       NaN       NaN       NaN       NaN       NaN      0.41      0.75      0.24      0.44      0.60      0.59      0.58      0.71      0.74      0.65      0.24
      1.58       NaN       NaN       NaN       NaN       NaN       NaN      0.53      0.10      0.33      0.46      0.59      0.38      0.56      0.64      0.64      0.95
      2.24       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.01       NaN      0.39      0.43      0.48      0.62      0.78       NaN
      3.16       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.22      0.63      0.14      0.17      0.82       NaN
      4.47       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.61      0.70      0.84      0.96      0.73
      6.31       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.63      0.22       NaN       NaN


==> anc/supplementtable_lowz_larger_vss.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:         4477
total count in table (limited SFR and Mass range):       4477.00
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         0         0         5         7         3         1         0         3         0         1         0         0         0         1         0
     0.050         0         0         3        19        39        20        10         3         2         6         2         0         0         0         1         0
     0.071         0         0         6        28        41        37        23        12         8         6         2         1         1         0         0         0
      0.10         0         0         5        18        77        84        62        28        18        19         9         6         2         1         0         0
      0.14         1         0         1        21        50       110        85        73        47        26        27         6         5         0         2         0
      0.20         0         1         3        14        43       110       127       125        89        68        33        25         7         2         1         0
      0.28         0         0         4         6        28        65       114       125       120       102        65        40        13         7         1         0
      0.40         0         0         0         5         8        34        55       112       129       110        81        60        28        13         2         0
      0.56         1         0         0         0         4         9        26        65        84        82        99        62        44        18         5         1
      0.79         1         0         1         1         0         4         8        33        50        77        99        72        41        18        10         1
      1.12         0         0         0         1         0         3         1        10        19        23        57        69        35        25        11         4
      1.58         0         0         0         0         0         1         1         4        12        15        21        42        27        17         2         1
      2.24         0         0         0         0         0         0         1         0         2         1        13        21        17        11         2         0
      3.16         0         0         0         0         0         0         0         0         0         1         8         6        10         4         1         0
      4.47         0         0         0         0         0         0         0         0         0         1         0         2         1         2         1         1
      6.31         0         0         0         0         0         0         0         0         0         0         1         0         4         0         0         0
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.0       0.0     407.3     570.3     244.4      81.5       0.0     244.4       0.0      81.5       0.0       0.0       0.0      81.5       0.0
     0.050       0.0       0.0     244.4    1547.9    3177.3    1629.4     814.7     244.4     162.9     488.8     162.9       0.0       0.0       0.0      81.5       0.0
     0.071       0.0       0.0     488.8    2281.1    3340.2    3014.4    1873.8     977.6     651.8     488.8     162.9      81.5      81.5       0.0       0.0       0.0
      0.10       0.0       0.0     407.3    1466.4    6273.1    6843.4    5051.1    2281.1    1466.4    1547.9     733.2     488.8     162.9      81.5       0.0       0.0
      0.14      81.5       0.0      81.5    1710.9    4073.5    8961.6    6924.9    5947.2    3829.0    2118.2    2199.7     488.8     407.3       0.0     162.9       0.0
      0.20       0.0      81.5     244.4    1140.6    3503.2    8961.6   10346.6   10183.6    7250.7    5539.9    2688.5    2036.7     570.3     162.9      81.5       0.0
      0.28       0.0       0.0     325.9     488.8    2281.1    5295.5    9287.5   10183.6    9776.3    8309.8    5295.5    3258.8    1059.1     570.3      81.5       0.0
      0.40       0.0       0.0       0.0     407.3     651.8    2769.9    4480.8    9124.5   10509.5    8961.6    6599.0    4888.1    2281.1    1059.1     162.9       0.0
      0.56      81.5       0.0       0.0       0.0     325.9     733.2    2118.2    5295.5    6843.4    6680.5    8065.4    5051.1    3584.6    1466.4     407.3      81.5
      0.79      81.5       0.0      81.5      81.5       0.0     325.9     651.8    2688.5    4073.5    6273.1    8065.4    5865.8    3340.2    1466.4     814.7      81.5
      1.12       0.0       0.0       0.0      81.5       0.0     244.4      81.5     814.7    1547.9    1873.8    4643.7    5621.4    2851.4    2036.7     896.2     325.9
      1.58       0.0       0.0       0.0       0.0       0.0      81.5      81.5     325.9     977.6    1222.0    1710.9    3421.7    2199.7    1385.0     162.9      81.5
      2.24       0.0       0.0       0.0       0.0       0.0       0.0      81.5       0.0     162.9      81.5    1059.1    1710.9    1385.0     896.2     162.9       0.0
      3.16       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0      81.5     651.8     488.8     814.7     325.9      81.5       0.0
      4.47       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0      81.5       0.0     162.9      81.5     162.9      81.5      81.5
      6.31       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0      81.5       0.0     325.9       0.0       0.0       0.0
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                                    5.76      5.88      6.01      5.21                6.68                27.8                                    6.73          
    0.0500                          5.82      5.82      5.69      5.95      6.46      5.79      6.35      7.13      6.50                                    6.10          
    0.0710                          5.66      5.77      5.64      5.81      5.72      5.85      6.24      5.91      7.62      6.95      5.31                              
     0.100                          5.44      5.78      5.66      5.74      5.62      5.94      6.34      6.10      5.92      6.46      5.48      7.50                    
     0.140      6.34                5.38      5.48      5.52      5.75      5.61      5.72      5.74      5.93      6.08      6.75      10.6                10.4          
     0.200                5.29      5.62      5.64      5.62      5.61      5.69      5.72      5.73      5.86      5.86      6.08      6.22      8.81      5.33          
     0.280                          5.48      5.54      5.50      5.54      5.63      5.59      5.71      5.75      5.77      6.97      6.90      6.38      5.55          
     0.400                                    5.62      5.47      5.81      5.52      5.65      5.63      5.70      5.90      6.17      5.89      7.29      9.34          
     0.560      8.14                                    6.41      5.72      5.68      5.60      5.65      5.72      5.75      5.87      6.12      6.06      6.94      5.20
     0.790      5.90                5.24      5.26                6.02      5.75      5.60      5.46      5.67      5.74      6.01      5.96      6.67      6.82      7.52
      1.12                                    28.0                5.39      5.59      5.53      5.52      5.82      5.72      5.82      6.11      6.34      6.82      7.49
      1.58                                                        5.24      6.25      5.58      5.33      5.58      5.66      5.93      6.05      5.69      7.81      6.19
      2.24                                                                  5.62                5.65      6.28      5.77      5.68      5.61      5.89      6.54          
      3.16                                                                                                5.89      5.87      6.48      6.19      6.62      5.64          
      4.47                                                                                                7.00                6.01      5.20      6.42      7.52      7.68
      6.31                                                                                                          5.43                5.53                              
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN      0.51      0.60      0.75      0.80       NaN      0.75       NaN      0.32       NaN       NaN       NaN      0.65       NaN
     0.050       NaN       NaN      0.58      0.53      0.59      0.75      0.70      0.73      0.96      0.97      0.77       NaN       NaN       NaN      0.70       NaN
     0.071       NaN       NaN      0.49      0.52      0.61      0.67      0.71      0.82      0.69      0.86      0.70      0.98      0.49       NaN       NaN       NaN
      0.10       NaN       NaN      0.42      0.57      0.60      0.70      0.79      0.89      0.81      1.03      0.83      0.97      1.16      0.47       NaN       NaN
      0.14      0.45       NaN      0.49      0.55      0.64      0.74      0.78      0.89      0.89      0.99      0.99      1.13      0.76       NaN      0.70       NaN
      0.20       NaN      0.27      0.36      0.49      0.63      0.74      0.83      0.89      0.95      1.02      0.99      1.05      1.11      1.48      1.32       NaN
      0.28       NaN       NaN      0.70      0.53      0.62      0.75      0.87      0.92      1.00      1.08      1.06      1.23      1.33      1.22      2.10       NaN
      0.40       NaN       NaN       NaN      0.52      0.57      0.74      0.83      0.98      1.02      1.11      1.20      1.21      1.19      1.27      1.27       NaN
      0.56      0.76       NaN       NaN       NaN      0.57      0.73      0.78      1.00      1.10      1.18      1.29      1.24      1.31      1.27      1.15      1.00
      0.79      0.63       NaN      1.58      0.59       NaN      0.72      0.89      0.97      1.08      1.23      1.24      1.36      1.37      1.43      1.36      1.32
      1.12       NaN       NaN       NaN      1.21       NaN      0.51      1.07      1.06      1.08      1.22      1.28      1.33      1.41      1.44      1.30      1.15
      1.58       NaN       NaN       NaN       NaN       NaN      0.66      0.75      1.01      1.17      1.24      1.32      1.37      1.41      1.39      1.68      1.65
      2.24       NaN       NaN       NaN       NaN       NaN       NaN      0.94       NaN      1.07      0.83      1.29      1.35      1.44      1.31      1.75       NaN
      3.16       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      1.08      1.12      1.35      1.44      1.22      1.43       NaN
      4.47       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      1.01       NaN      1.15      1.20      1.80      1.35      1.04
      6.31       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      1.00       NaN      1.44       NaN       NaN       NaN
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN      0.15      0.11      0.10       NaN       NaN      0.16       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN      0.04      0.11      0.13      0.16      0.17      0.28      0.27      0.25      0.06       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN      0.14      0.16      0.14      0.17      0.17      0.25      0.18      0.21      0.04       NaN       NaN       NaN       NaN       NaN
      0.10       NaN       NaN      0.14      0.14      0.15      0.15      0.20      0.17      0.30      0.33      0.23      0.39      0.40       NaN       NaN       NaN
      0.14       NaN       NaN       NaN      0.13      0.15      0.15      0.15      0.22      0.23      0.24      0.33      0.26      0.43       NaN      0.02       NaN
      0.20       NaN       NaN      0.26      0.15      0.12      0.16      0.16      0.21      0.22      0.24      0.24      0.28      0.44      0.05       NaN       NaN
      0.28       NaN       NaN      0.12      0.12      0.13      0.15      0.18      0.19      0.24      0.25      0.23      0.26      0.36      0.34       NaN       NaN
      0.40       NaN       NaN       NaN      0.18      0.09      0.13      0.18      0.21      0.23      0.25      0.24      0.28      0.25      0.36      0.19       NaN
      0.56       NaN       NaN       NaN       NaN      0.05      0.15      0.21      0.24      0.21      0.22      0.25      0.24      0.24      0.28      0.20       NaN
      0.79       NaN       NaN       NaN       NaN       NaN      0.19      0.28      0.21      0.21      0.18      0.23      0.21      0.22      0.26      0.20       NaN
      1.12       NaN       NaN       NaN       NaN       NaN      0.41       NaN      0.24      0.21      0.20      0.21      0.21      0.28      0.21      0.20      0.24
      1.58       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.10      0.13      0.18      0.18      0.19      0.19      0.20      0.37       NaN
      2.24       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.01       NaN      0.20      0.19      0.25      0.26      0.33       NaN
      3.16       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.22      0.27      0.14      0.19       NaN       NaN
      4.47       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.16       NaN      0.16       NaN       NaN
      6.31       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.21       NaN       NaN       NaN


==> anc/supplementtable_lowz_larger_vssfs.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:         4508
total count in table (limited SFR and Mass range):       4508.00
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         0         0         5         7         3         1         0         3         0         1         0         0         0         1         0
     0.050         0         0         3        19        39        20        10         3         2         7         2         0         0         0         1         0
     0.071         0         0         6        28        41        37        23        12         8         6         2         1         1         0         0         0
      0.10         0         0         5        18        77        84        62        28        18        19         9         6         2         1         0         0
      0.14         1         0         1        21        50       110        85        73        47        26        27         6         5         0         2         0
      0.20         0         1         3        14        43       110       127       125        89        68        33        25         7         2         1         0
      0.28         0         0         4         6        28        65       114       125       120       102        65        40        13         7         1         0
      0.40         0         0         0         5         8        34        55       112       129       110        81        60        28        13         2         0
      0.56         1         0         0         0         4         9        26        65        84        84        99        63        44        18         5         1
      0.79         1         0         1         1         0         4         8        33        50        80        99        72        41        18        10         1
      1.12         0         0         0         1         0         3         1        10        20        23        58        70        35        25        11         4
      1.58         0         0         0         0         0         1         1         4        12        16        23        44        28        18         2         1
      2.24         0         0         0         0         0         0         1         0         2         1        13        22        20        13         3         0
      3.16         0         0         0         0         0         0         0         0         0         1         9         6        12         5         1         0
      4.47         0         0         0         0         0         0         0         0         0         1         0         2         1         3         1         1
      6.31         0         0         0         0         0         0         0         0         0         0         1         0         4         2         0         0
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.0       0.0     407.3     570.3     244.4      81.5       0.0     244.4       0.0      81.5       0.0       0.0       0.0      81.5       0.0
     0.050       0.0       0.0     244.4    1547.9    3177.3    1629.4     814.7     244.4     162.9     570.3     162.9       0.0       0.0       0.0      81.5       0.0
     0.071       0.0       0.0     488.8    2281.1    3340.2    3014.4    1873.8     977.6     651.8     488.8     162.9      81.5      81.5       0.0       0.0       0.0
      0.10       0.0       0.0     407.3    1466.4    6273.1    6843.4    5051.1    2281.1    1466.4    1547.9     733.2     488.8     162.9      81.5       0.0       0.0
      0.14      81.5       0.0      81.5    1710.9    4073.5    8961.6    6924.9    5947.2    3829.0    2118.2    2199.7     488.8     407.3       0.0     162.9       0.0
      0.20       0.0      81.5     244.4    1140.6    3503.2    8961.6   10346.6   10183.6    7250.7    5539.9    2688.5    2036.7     570.3     162.9      81.5       0.0
      0.28       0.0       0.0     325.9     488.8    2281.1    5295.5    9287.5   10183.6    9776.3    8309.8    5295.5    3258.8    1059.1     570.3      81.5       0.0
      0.40       0.0       0.0       0.0     407.3     651.8    2769.9    4480.8    9124.5   10509.5    8961.6    6599.0    4888.1    2281.1    1059.1     162.9       0.0
      0.56      81.5       0.0       0.0       0.0     325.9     733.2    2118.2    5295.5    6843.4    6843.4    8065.4    5132.6    3584.6    1466.4     407.3      81.5
      0.79      81.5       0.0      81.5      81.5       0.0     325.9     651.8    2688.5    4073.5    6517.5    8065.4    5865.8    3340.2    1466.4     814.7      81.5
      1.12       0.0       0.0       0.0      81.5       0.0     244.4      81.5     814.7    1629.4    1873.8    4725.2    5702.8    2851.4    2036.7     896.2     325.9
      1.58       0.0       0.0       0.0       0.0       0.0      81.5      81.5     325.9     977.6    1303.5    1873.8    3584.6    2281.1    1466.4     162.9      81.5
      2.24       0.0       0.0       0.0       0.0       0.0       0.0      81.5       0.0     162.9      81.5    1059.1    1792.3    1629.4    1059.1     244.4       0.0
      3.16       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0      81.5     733.2     488.8     977.6     407.3      81.5       0.0
      4.47       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0      81.5       0.0     162.9      81.5     244.4      81.5      81.5
      6.31       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0      81.5       0.0     325.9     162.9       0.0       0.0
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                                    5.76      5.88      6.01      5.21                6.68                27.8                                    6.73          
    0.0500                          5.82      5.82      5.69      5.95      6.46      5.79      6.35      7.13      6.50                                    6.10          
    0.0710                          5.66      5.77      5.64      5.81      5.72      5.85      6.24      5.91      7.62      6.95      5.31                              
     0.100                          5.44      5.78      5.66      5.74      5.62      5.94      6.34      6.10      5.92      6.46      5.48      7.50                    
     0.140      6.34                5.38      5.48      5.52      5.75      5.61      5.72      5.74      5.93      6.08      6.75      10.6                10.4          
     0.200                5.29      5.62      5.64      5.62      5.61      5.69      5.72      5.73      5.86      5.86      6.08      6.22      8.81      5.33          
     0.280                          5.48      5.54      5.50      5.54      5.63      5.59      5.71      5.75      5.77      6.97      6.90      6.38      5.55          
     0.400                                    5.62      5.47      5.81      5.52      5.65      5.63      5.70      5.90      6.17      5.89      7.29      9.34          
     0.560      8.14                                    6.41      5.72      5.68      5.60      5.65      5.70      5.75      5.87      6.12      6.06      6.94      5.20
     0.790      5.90                5.24      5.26                6.02      5.75      5.60      5.46      5.67      5.74      6.01      5.96      6.67      6.82      7.52
      1.12                                    28.0                5.39      5.59      5.53      5.52      5.82      5.72      5.82      6.11      6.34      6.82      7.49
      1.58                                                        5.24      6.25      5.58      5.33      5.60      5.63      5.85      6.15      5.76      7.81      6.19
      2.24                                                                  5.62                5.65      6.28      5.77      5.68      5.61      5.89      6.28          
      3.16                                                                                                5.89      5.87      6.48      6.39      6.60      5.64          
      4.47                                                                                                7.00                6.01      5.20      5.79      7.52      7.68
      6.31                                                                                                          5.43                5.53      9.18                    
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN      0.51      0.60      0.75      0.80       NaN      0.75       NaN      0.32       NaN       NaN       NaN      0.65       NaN
     0.050       NaN       NaN      0.58      0.53      0.59      0.75      0.70      0.73      0.96      0.79      0.77       NaN       NaN       NaN      0.70       NaN
     0.071       NaN       NaN      0.49      0.52      0.61      0.67      0.71      0.82      0.69      0.86      0.70      0.98      0.49       NaN       NaN       NaN
      0.10       NaN       NaN      0.42      0.57      0.60      0.70      0.79      0.89      0.81      1.03      0.83      0.97      1.16      0.47       NaN       NaN
      0.14      0.45       NaN      0.49      0.55      0.64      0.74      0.78      0.89      0.89      0.99      0.99      1.13      0.76       NaN      0.70       NaN
      0.20       NaN      0.27      0.36      0.49      0.63      0.74      0.83      0.89      0.95      1.02      0.99      1.05      1.11      1.48      1.32       NaN
      0.28       NaN       NaN      0.70      0.53      0.62      0.75      0.87      0.92      1.00      1.08      1.06      1.23      1.33      1.22      2.10       NaN
      0.40       NaN       NaN       NaN      0.52      0.57      0.74      0.83      0.98      1.02      1.11      1.20      1.21      1.19      1.27      1.27       NaN
      0.56      0.76       NaN       NaN       NaN      0.57      0.73      0.78      1.00      1.10      1.17      1.29      1.24      1.31      1.27      1.15      1.00
      0.79      0.63       NaN      1.58      0.59       NaN      0.72      0.89      0.97      1.08      1.23      1.24      1.36      1.37      1.43      1.36      1.32
      1.12       NaN       NaN       NaN      1.21       NaN      0.51      1.07      1.06      1.08      1.22      1.28      1.33      1.41      1.44      1.30      1.15
      1.58       NaN       NaN       NaN       NaN       NaN      0.66      0.75      1.01      1.17      1.24      1.33      1.37      1.41      1.39      1.68      1.65
      2.24       NaN       NaN       NaN       NaN       NaN       NaN      0.94       NaN      1.07      0.83      1.29      1.35      1.43      1.31      1.48       NaN
      3.16       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      1.08      1.07      1.35      1.42      1.17      1.43       NaN
      4.47       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      1.01       NaN      1.15      1.20      1.66      1.35      1.04
      6.31       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      1.00       NaN      1.44      1.49       NaN       NaN
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN      0.15      0.11      0.10       NaN       NaN      0.16       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN      0.04      0.11      0.13      0.16      0.17      0.28      0.27      0.32      0.06       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN      0.14      0.16      0.14      0.17      0.17      0.25      0.18      0.21      0.04       NaN       NaN       NaN       NaN       NaN
      0.10       NaN       NaN      0.14      0.14      0.15      0.15      0.20      0.17      0.30      0.33      0.23      0.39      0.40       NaN       NaN       NaN
      0.14       NaN       NaN       NaN      0.13      0.15      0.15      0.15      0.22      0.23      0.24      0.33      0.26      0.43       NaN      0.02       NaN
      0.20       NaN       NaN      0.26      0.15      0.12      0.16      0.16      0.21      0.22      0.24      0.24      0.28      0.44      0.05       NaN       NaN
      0.28       NaN       NaN      0.12      0.12      0.13      0.15      0.18      0.19      0.24      0.25      0.23      0.26      0.36      0.34       NaN       NaN
      0.40       NaN       NaN       NaN      0.18      0.09      0.13      0.18      0.21      0.23      0.25      0.24      0.28      0.25      0.36      0.19       NaN
      0.56       NaN       NaN       NaN       NaN      0.05      0.15      0.21      0.24      0.21      0.22      0.25      0.24      0.24      0.28      0.20       NaN
      0.79       NaN       NaN       NaN       NaN       NaN      0.19      0.28      0.21      0.21      0.20      0.23      0.21      0.22      0.26      0.20       NaN
      1.12       NaN       NaN       NaN       NaN       NaN      0.41       NaN      0.24      0.22      0.20      0.22      0.21      0.28      0.21      0.20      0.24
      1.58       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.10      0.13      0.22      0.18      0.20      0.20      0.21      0.37       NaN
      2.24       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.01       NaN      0.20      0.19      0.25      0.29      0.24       NaN
      3.16       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.22      0.27      0.14      0.17       NaN       NaN
      4.47       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.16       NaN      0.11       NaN       NaN
      6.31       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.21      0.22       NaN       NaN


==> anc/supplementtable_lowz_midr_vns.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        25420
total count in table (limited SFR and Mass range):       24405.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         1         1         4        14        35        54        50        42        23        26         9         8        15        14        12         2
     0.050         2         0        10        38        81       105       111       108        54        27        17        14        13        25        15         3
     0.071         5         2        14        69       156       210       215       181       123        64        33        21        16        15        13         3
      0.10         1         2        31       106       241       375       407       312       204       118        71        37        23        13         7         4
      0.14         0         2        27        98       301       465       550       568       443       230       111        55        30        22         5         1
      0.20         2         4        19        98       254       520       669       687       576       360       175        90        26        16         6         1
      0.28         1         4         9        77       177       426       683       712       688       498       311       140        41        19         9         2
      0.40         0         2         4        38       109       251       467       615       659       579       331       145        65        16         8         1
      0.56         0         1         3        14        55       132       253       417       533       553       366       169        79        27         8         0
      0.79         1         0         1         8        25        52       110       234       340       423       330       188        75        25         6         1
      1.12         0         1         0         5         1        18        48       116       181       256       237       153        90        32         8         1
      1.58         0         1         0         2         2         7        20        38        90       134       175       126        68        24         6         2
      2.24         0         0         0         0         0         4         4         7        31        55        75        76        50        21         4         0
      3.16         0         0         0         0         0         1         1         6         6        17        33        45        39        18         4         0
      4.47         0         0         0         1         0         0         2         2         2         7        16        24        21         3         2         2
      6.31         0         0         0         0         0         0         0         1         1         0         4        10         6         9         1         0
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      81.5      81.5     325.9    1140.6    2851.4    4399.3    4073.5    3421.7    1873.8    2118.2     733.2     651.8    1222.0    1140.6     977.6     162.9
     0.050     162.9       0.0     814.7    3095.8    6599.0    8554.3    9043.1    8798.7    4399.3    2199.7    1385.0    1140.6    1059.1    2036.7    1222.0     244.4
     0.071     407.3     162.9    1140.6    5621.4   12709.2   17108.5   17515.8   14745.9   10020.7    5214.0    2688.5    1710.9    1303.5    1222.0    1059.1     244.4
      0.10      81.5     162.9    2525.5    8635.7   19634.0   30550.9   33157.9   25418.3   16619.7    9613.3    5784.3    3014.4    1873.8    1059.1     570.3     325.9
      0.14       0.0     162.9    2199.7    7984.0   24522.2   37883.1   44808.0   46274.4   36090.8   18737.9    9043.1    4480.8    2444.1    1792.3     407.3      81.5
      0.20     162.9     325.9    1547.9    7984.0   20693.1   42363.9   54502.8   55969.2   46926.2   29328.9   14257.1    7332.2    2118.2    1303.5     488.8      81.5
      0.28      81.5     325.9     733.2    6273.1   14420.0   34705.8   55643.4   58006.0   56050.7   40571.6   25336.9   11405.7    3340.2    1547.9     733.2     162.9
      0.40       0.0     162.9     325.9    3095.8    8880.1   20448.7   38046.0   50103.5   53688.1   47170.6   26966.3   11813.0    5295.5    1303.5     651.8      81.5
      0.56       0.0      81.5     244.4    1140.6    4480.8   10753.9   20611.7   33972.6   43423.0   45052.4   29817.7   13768.3    6436.1    2199.7     651.8       0.0
      0.79      81.5       0.0      81.5     651.8    2036.7    4236.4    8961.6   19063.8   27699.5   34461.4   26884.8   15316.2    6110.2    2036.7     488.8      81.5
      1.12       0.0      81.5       0.0     407.3      81.5    1466.4    3910.5    9450.4   14745.9   20856.1   19308.2   12464.8    7332.2    2607.0     651.8      81.5
      1.58       0.0      81.5       0.0     162.9     162.9     570.3    1629.4    3095.8    7332.2   10916.9   14257.1   10265.1    5539.9    1955.3     488.8     162.9
      2.24       0.0       0.0       0.0       0.0       0.0     325.9     325.9     570.3    2525.5    4480.8    6110.2    6191.6    4073.5    1710.9     325.9       0.0
      3.16       0.0       0.0       0.0       0.0       0.0      81.5      81.5     488.8     488.8    1385.0    2688.5    3666.1    3177.3    1466.4     325.9       0.0
      4.47       0.0       0.0       0.0      81.5       0.0       0.0     162.9     162.9     162.9     570.3    1303.5    1955.3    1710.9     244.4     162.9     162.9
      6.31       0.0       0.0       0.0       0.0       0.0       0.0       0.0      81.5      81.5       0.0     325.9     814.7     488.8     733.2      81.5       0.0
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350      4.56      4.04      5.16      4.75      4.67      4.69      4.67      4.61      4.58      4.41      4.58      4.62      4.24      4.24      4.68      5.02
    0.0500      4.64                4.42      4.52      4.56      4.49      4.57      4.56      4.55      4.44      4.58      4.20      4.36      4.49      4.29      4.95
    0.0710      4.13      4.93      4.30      4.44      4.59      4.52      4.48      4.62      4.48      4.52      4.35      4.13      4.35      4.25      4.73      4.94
     0.100      4.08      4.19      4.51      4.32      4.40      4.50      4.54      4.46      4.55      4.60      4.58      4.66      4.56      4.44      4.28      5.00
     0.140                5.17      4.46      4.31      4.34      4.38      4.50      4.48      4.49      4.48      4.50      4.86      4.45      4.47      4.35      4.19
     0.200      4.49      4.18      4.33      4.31      4.25      4.35      4.41      4.42      4.45      4.49      4.53      4.54      4.54      4.49      4.51      4.83
     0.280      4.94      4.32      4.23      4.14      4.23      4.30      4.34      4.34      4.44      4.45      4.56      4.58      4.52      4.43      4.70      5.06
     0.400                4.26      4.32      4.18      4.23      4.21      4.25      4.30      4.39      4.40      4.54      4.52      4.53      4.55      5.04      5.12
     0.560                5.00      4.62      4.09      4.09      4.21      4.20      4.24      4.28      4.38      4.52      4.58      4.61      4.47      4.86          
     0.790      4.93                5.08      4.08      4.14      4.13      4.13      4.16      4.31      4.34      4.42      4.53      4.58      4.54      4.74      4.66
      1.12                4.11                3.93      3.81      4.24      4.08      4.18      4.18      4.31      4.44      4.39      4.41      4.60      4.39      4.23
      1.58                4.23                4.54      4.01      4.54      4.04      4.27      4.18      4.30      4.27      4.34      4.24      4.44      4.87      4.61
      2.24                                                        4.33      4.51      4.19      4.12      4.28      4.22      4.36      4.38      4.63      5.02          
      3.16                                                        3.84      4.59      4.03      4.34      4.16      4.16      4.21      4.24      4.54      4.82          
      4.47                                    3.89                          3.96      4.44      4.17      4.07      4.15      4.47      4.28      4.52      5.10      5.01
      6.31                                                                            3.83      4.77                4.16      4.33      4.43      4.80      4.45          
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.28      0.28      0.41      0.61      0.57      0.66       NaN      0.94       NaN      0.55      0.43       NaN       NaN       NaN       NaN       NaN
     0.050      0.29       NaN      0.42      0.55      0.67      0.69      0.83      0.76      0.63       NaN      0.91       NaN       NaN      0.93       NaN       NaN
     0.071      0.39      0.35      0.42      0.57      0.64      0.74      0.73      0.91      0.84      0.87      0.93      1.09       NaN       NaN      0.88       NaN
      0.10       NaN      0.37      0.43      0.57      0.67      0.75      0.82      0.89      0.92      0.81      0.91      0.53      1.66       NaN       NaN       NaN
      0.14       NaN      0.38      0.48      0.53      0.65      0.75      0.84      0.95      0.93      0.97      0.87      1.03      0.86      1.87       NaN       NaN
      0.20      0.44      0.27      0.43      0.56      0.64      0.77      0.87      0.94      0.98      1.07      1.03      0.99      0.98      0.93       NaN       NaN
      0.28      0.60      0.45      0.49      0.54      0.66      0.75      0.88      0.97      1.01      1.08      1.05      1.14      1.45      1.23      0.68      1.95
      0.40       NaN      0.20      0.45      0.51      0.64      0.76      0.89      0.98      1.06      1.08      1.13      1.17      1.22      1.57       NaN       NaN
      0.56       NaN       NaN      0.44      0.47      0.67      0.72      0.89      1.00      1.08      1.16      1.20      1.20      1.20      1.46      1.76       NaN
      0.79      0.96       NaN      0.43      0.48      0.56      0.70      0.91      0.98      1.10      1.18      1.26      1.23      1.32      1.42       NaN       NaN
      1.12       NaN      0.80       NaN      0.45      0.68      0.72      0.91      0.98      1.08      1.23      1.27      1.28      1.33      1.33      1.38       NaN
      1.58       NaN      0.16       NaN      0.42      0.48      0.67      0.76      0.96      1.14      1.20      1.29      1.31      1.38      1.34       NaN       NaN
      2.24       NaN       NaN       NaN       NaN       NaN      0.81      0.67      0.86      1.05      1.20      1.29      1.32      1.38      1.33      1.35       NaN
      3.16       NaN       NaN       NaN       NaN       NaN      0.54       NaN      0.91      1.00      1.15      1.32      1.31      1.41      1.35      1.42       NaN
      4.47       NaN       NaN       NaN      1.05       NaN       NaN      0.70      0.73      0.92      1.01      1.15      1.35      1.37      1.35      1.47       NaN
      6.31       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.43      0.87       NaN      1.32      1.47      1.48      1.38      1.08       NaN
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN      0.23      0.27      0.30      0.18      0.00      0.19      0.00      0.15      0.14      0.00      0.00      0.00      0.00      0.00
     0.050      0.21       NaN      0.24      0.19      0.34      0.31      0.22      0.07      0.09      0.00      0.22      0.00      0.00      0.20      0.00      0.00
     0.071      0.19      0.07      0.12      0.20      0.30      0.38      0.29      0.30      0.24      0.24      0.31      0.24      0.00      0.00      0.24      0.00
      0.10       NaN      0.04      0.11      0.15      0.26      0.39      0.39      0.36      0.28      0.27      0.30      0.14      0.35      0.00      0.00      0.00
      0.14       NaN      0.10      0.15      0.15      0.21      0.35      0.43      0.42      0.38      0.39      0.31      0.17      0.16      0.40      0.00       NaN
      0.20      0.13      0.07      0.21      0.12      0.14      0.27      0.44      0.48      0.47      0.49      0.40      0.41      0.37      0.23      0.00       NaN
      0.28       NaN      0.11      0.14      0.14      0.16      0.22      0.38      0.50      0.52      0.52      0.51      0.50      0.54      0.53      0.23      1.38
      0.40       NaN      0.02      0.12      0.08      0.14      0.17      0.32      0.44      0.54      0.56      0.57      0.58      0.46      0.67      0.00       NaN
      0.56       NaN       NaN      0.14      0.24      0.15      0.18      0.21      0.36      0.50      0.58      0.61      0.63      0.56      0.60      0.78       NaN
      0.79       NaN       NaN       NaN      0.16      0.13      0.18      0.22      0.26      0.42      0.54      0.62      0.64      0.65      0.72      0.00       NaN
      1.12       NaN       NaN       NaN      0.09       NaN      0.22      0.24      0.23      0.34      0.49      0.58      0.63      0.69      0.69      0.48       NaN
      1.58       NaN       NaN       NaN      0.02      0.05      0.19      0.28      0.25      0.32      0.38      0.48      0.58      0.68      0.65      0.00      0.00
      2.24       NaN       NaN       NaN       NaN       NaN      0.32      0.21      0.09      0.28      0.27      0.46      0.46      0.55      0.62      0.68       NaN
      3.16       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.13      0.19      0.19      0.42      0.34      0.57      0.70      0.71       NaN
      4.47       NaN       NaN       NaN       NaN       NaN       NaN      0.05      0.09      0.65      0.38      0.51      0.20      0.35      0.76      0.14      0.00
      6.31       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.18      0.61      0.16      0.16       NaN       NaN


==> anc/supplementtable_lowz_midr_vss.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        14077
total count in table (limited SFR and Mass range):       14077.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         1         1         2        11        15         4         0         2         0         2         0         0         0         0         0         0
     0.050         1         0         8        35        49        27         9         1         1         0         1         0         0         2         0         0
     0.071         2         2        14        64       116        87        33        22        10         5         4         1         0         0         1         0
      0.10         0         2        31       103       210       227       126        57        20        11         8         3         1         0         0         0
      0.14         0         2        27        96       284       359       270       147        89        42        14         2         1         1         0         0
      0.20         2         4        19        98       253       469       438       288       179        91        32        15         4         1         0         0
      0.28         1         4         9        76       175       410       555       429       289       163        84        30         7         4         1         1
      0.40         0         2         4        38       109       248       416       471       376       260       134        47        10         4         0         0
      0.56         0         0         3        14        55       131       249       372       388       348       173        69        23         6         2         0
      0.79         1         0         1         8        25        51       109       225       290       310       208       103        37        10         0         0
      1.12         0         1         0         5         1        18        48       114       163       208       172       101        52        16         7         0
      1.58         0         1         0         2         2         7        18        37        85       119       146        91        44        12         0         0
      2.24         0         0         0         0         0         4         3         7        29        52        62        62        34        13         0         0
      3.16         0         0         0         0         0         1         0         6         6        16        29        38        29         7         0         0
      4.47         0         0         0         1         0         0         2         1         1         6        11        22        16         1         1         0
      6.31         0         0         0         0         0         0         0         1         1         0         4         6         3         5         0         0
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      81.5      81.5     162.9     896.2    1222.0     325.9       0.0     162.9       0.0     162.9       0.0       0.0       0.0       0.0       0.0       0.0
     0.050      81.5       0.0     651.8    2851.4    3992.0    2199.7     733.2      81.5      81.5       0.0      81.5       0.0       0.0     162.9       0.0       0.0
     0.071     162.9     162.9    1140.6    5214.0    9450.4    7087.8    2688.5    1792.3     814.7     407.3     325.9      81.5       0.0       0.0      81.5       0.0
      0.10       0.0     162.9    2525.5    8391.3   17108.5   18493.5   10265.1    4643.7    1629.4     896.2     651.8     244.4      81.5       0.0       0.0       0.0
      0.14       0.0     162.9    2199.7    7821.0   23137.2   29247.4   21996.6   11976.0    7250.7    3421.7    1140.6     162.9      81.5      81.5       0.0       0.0
      0.20     162.9     325.9    1547.9    7984.0   20611.7   38209.0   35683.4   23463.1   14583.0    7413.7    2607.0    1222.0     325.9      81.5       0.0       0.0
      0.28      81.5     325.9     733.2    6191.6   14257.1   33402.3   45215.3   34950.2   23544.6   13279.5    6843.4    2444.1     570.3     325.9      81.5      81.5
      0.40       0.0     162.9     325.9    3095.8    8880.1   20204.3   33891.1   38371.9   30632.4   21182.0   10916.9    3829.0     814.7     325.9       0.0       0.0
      0.56       0.0       0.0     244.4    1140.6    4480.8   10672.4   20285.8   30306.5   31610.0   28351.2   14094.1    5621.4    1873.8     488.8     162.9       0.0
      0.79      81.5       0.0      81.5     651.8    2036.7    4154.9    8880.1   18330.5   23626.0   25255.4   16945.6    8391.3    3014.4     814.7       0.0       0.0
      1.12       0.0      81.5       0.0     407.3      81.5    1466.4    3910.5    9287.5   13279.5   16945.6   14012.7    8228.4    4236.4    1303.5     570.3       0.0
      1.58       0.0      81.5       0.0     162.9     162.9     570.3    1466.4    3014.4    6924.9    9694.8   11894.5    7413.7    3584.6     977.6       0.0       0.0
      2.24       0.0       0.0       0.0       0.0       0.0     325.9     244.4     570.3    2362.6    4236.4    5051.1    5051.1    2769.9    1059.1       0.0       0.0
      3.16       0.0       0.0       0.0       0.0       0.0      81.5       0.0     488.8     488.8    1303.5    2362.6    3095.8    2362.6     570.3       0.0       0.0
      4.47       0.0       0.0       0.0      81.5       0.0       0.0     162.9      81.5      81.5     488.8     896.2    1792.3    1303.5      81.5      81.5       0.0
      6.31       0.0       0.0       0.0       0.0       0.0       0.0       0.0      81.5      81.5       0.0     325.9     488.8     244.4     407.3       0.0       0.0
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350      4.56      4.04      5.16      4.79      4.61      4.73                4.97                5.12                                                            
    0.0500      4.64                4.41      4.51      4.59      4.62      4.64      4.45      5.16                4.91                          4.96                    
    0.0710      3.92      4.93      4.30      4.44      4.55      4.60      4.38      4.78      4.71      4.03      4.53      5.03                          3.93          
     0.100                4.19      4.51      4.32      4.38      4.52      4.54      4.62      4.41      4.37      4.31      4.55      4.89                              
     0.140                5.17      4.46      4.31      4.33      4.39      4.54      4.48      4.50      4.45      4.50      5.04      5.00      3.80                    
     0.200      4.49      4.18      4.33      4.31      4.24      4.35      4.45      4.42      4.44      4.48      4.58      4.59      4.69      4.34                    
     0.280      4.94      4.32      4.23      4.14      4.23      4.29      4.36      4.38      4.49      4.37      4.54      4.37      4.44      4.35      4.26      4.63
     0.400                4.26      4.32      4.18      4.23      4.21      4.25      4.30      4.38      4.40      4.49      4.52      4.59      4.95                    
     0.560                          4.62      4.09      4.09      4.19      4.19      4.25      4.33      4.37      4.52      4.65      4.64      4.50      4.30          
     0.790      4.93                5.08      4.08      4.14      4.13      4.13      4.15      4.31      4.37      4.45      4.56      4.51      4.31                    
      1.12                4.11                3.93      3.81      4.24      4.08      4.18      4.17      4.34      4.46      4.40      4.30      4.57      4.39          
      1.58                4.23                4.54      4.01      4.54      4.04      4.27      4.18      4.29      4.26      4.37      4.21      4.43                    
      2.24                                                        4.33      4.51      4.19      4.12      4.28      4.21      4.38      4.45      4.63                    
      3.16                                                        3.84                4.03      4.34      4.20      4.11      4.23      4.18      4.52                    
      4.47                                    3.89                          3.96      3.92      4.17      4.07      4.15      4.52      4.51      4.65      5.10          
      6.31                                                                            3.83      4.77                4.16      4.74      4.35      4.84                    
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.28      0.28      0.41      0.61      0.57      0.66       NaN      0.94       NaN      0.55       NaN       NaN       NaN       NaN       NaN       NaN
     0.050      0.29       NaN      0.42      0.55      0.67      0.69      0.83      0.76      0.63       NaN      0.91       NaN       NaN      0.93       NaN       NaN
     0.071      0.39      0.35      0.42      0.57      0.64      0.74      0.73      0.91      0.84      0.87      0.93      1.09       NaN       NaN      0.88       NaN
      0.10       NaN      0.37      0.43      0.57      0.67      0.75      0.82      0.89      0.92      0.81      0.91      0.53      1.66       NaN       NaN       NaN
      0.14       NaN      0.38      0.48      0.53      0.65      0.75      0.84      0.95      0.93      0.97      0.87      1.03      0.86      1.87       NaN       NaN
      0.20      0.44      0.27      0.43      0.56      0.64      0.77      0.87      0.94      0.98      1.07      1.03      0.99      0.98      0.93       NaN       NaN
      0.28      0.60      0.45      0.49      0.54      0.66      0.75      0.88      0.97      1.01      1.08      1.05      1.14      1.45      1.23      0.68      1.95
      0.40       NaN      0.20      0.45      0.51      0.64      0.76      0.89      0.98      1.07      1.08      1.14      1.17      1.22      1.57       NaN       NaN
      0.56       NaN       NaN      0.44      0.47      0.67      0.72      0.89      1.00      1.08      1.16      1.20      1.20      1.20      1.46      1.76       NaN
      0.79      0.96       NaN      0.43      0.48      0.56      0.69      0.91      0.98      1.10      1.18      1.26      1.23      1.32      1.42       NaN       NaN
      1.12       NaN      0.80       NaN      0.45      0.68      0.72      0.91      0.98      1.08      1.24      1.27      1.29      1.33      1.33      1.38       NaN
      1.58       NaN      0.16       NaN      0.42      0.48      0.67      0.76      0.96      1.14      1.20      1.30      1.32      1.38      1.35       NaN       NaN
      2.24       NaN       NaN       NaN       NaN       NaN      0.81      0.65      0.86      1.04      1.20      1.31      1.33      1.41      1.33       NaN       NaN
      3.16       NaN       NaN       NaN       NaN       NaN      0.54       NaN      0.91      1.00      1.15      1.32      1.35      1.39      1.37       NaN       NaN
      4.47       NaN       NaN       NaN      1.05       NaN       NaN      0.70      0.73      0.92      1.01      1.15      1.35      1.37      1.35      1.47       NaN
      6.31       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.43      0.87       NaN      1.32      1.39      1.53      1.45       NaN       NaN
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN      0.01      0.13      0.15      0.02       NaN      0.05       NaN      0.01       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN      0.17      0.13      0.13      0.14      0.20       NaN       NaN       NaN       NaN       NaN       NaN      0.38       NaN       NaN
     0.071      0.08      0.07      0.12      0.15      0.14      0.15      0.17      0.19      0.27      0.24      0.10       NaN       NaN       NaN       NaN       NaN
      0.10       NaN      0.04      0.11      0.12      0.13      0.16      0.18      0.20      0.21      0.22      0.29      0.22       NaN       NaN       NaN       NaN
      0.14       NaN      0.10      0.15      0.13      0.15      0.16      0.16      0.20      0.19      0.24      0.27      0.21       NaN       NaN       NaN       NaN
      0.20      0.13      0.07      0.21      0.12      0.14      0.16      0.17      0.18      0.23      0.25      0.29      0.33      0.08       NaN       NaN       NaN
      0.28       NaN      0.11      0.14      0.13      0.15      0.16      0.18      0.19      0.20      0.21      0.26      0.30      0.50      0.42       NaN       NaN
      0.40       NaN      0.02      0.12      0.08      0.14      0.14      0.17      0.19      0.19      0.20      0.20      0.25      0.32      0.10       NaN       NaN
      0.56       NaN       NaN      0.14      0.24      0.15      0.17      0.18      0.19      0.20      0.20      0.19      0.25      0.18      0.23      0.12       NaN
      0.79       NaN       NaN       NaN      0.16      0.13      0.18      0.21      0.18      0.18      0.19      0.20      0.18      0.20      0.30       NaN       NaN
      1.12       NaN       NaN       NaN      0.09       NaN      0.22      0.24      0.19      0.18      0.18      0.18      0.21      0.21      0.22      0.10       NaN
      1.58       NaN       NaN       NaN      0.02      0.05      0.19      0.16      0.20      0.20      0.18      0.19      0.19      0.24      0.15       NaN       NaN
      2.24       NaN       NaN       NaN       NaN       NaN      0.32      0.25      0.09      0.21      0.22      0.24      0.17      0.22      0.16       NaN       NaN
      3.16       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.13      0.19      0.19      0.21      0.20      0.18      0.21       NaN       NaN
      4.47       NaN       NaN       NaN       NaN       NaN       NaN      0.05       NaN       NaN      0.12      0.17      0.18      0.19       NaN       NaN       NaN
      6.31       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.18      0.20      0.23      0.13       NaN       NaN


==> anc/supplementtable_lowz_midr_vssfs.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        14178
total count in table (limited SFR and Mass range):       14178.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         1         1         2        11        15         4         0         2         0         2         1         0         0         0         0         0
     0.050         1         0         8        35        50        27         9         1         1         0         1         0         0         2         0         0
     0.071         2         2        14        64       116        87        33        22        10         5         4         1         0         0         1         0
      0.10         0         2        31       103       210       227       126        57        20        11         8         3         1         0         0         0
      0.14         0         2        27        96       284       359       270       147        89        42        14         2         1         1         0         0
      0.20         2         4        19        98       253       469       438       288       179        91        32        15         4         1         0         0
      0.28         1         4         9        76       175       410       555       429       289       163        84        30         7         4         1         1
      0.40         0         2         4        38       109       248       417       472       377       260       135        47        10         4         0         0
      0.56         0         0         3        14        55       131       249       372       389       348       173        69        23         6         2         0
      0.79         1         0         1         8        25        52       109       225       290       310       209       103        37        10         0         0
      1.12         0         1         0         5         1        18        48       114       167       212       174       104        52        16         7         0
      1.58         0         1         0         2         2         7        18        37        85       122       151        97        45        15         0         0
      2.24         0         0         0         0         0         4         4         7        30        54        66        67        42        15         1         0
      3.16         0         0         0         0         0         1         0         6         6        17        30        43        32        12         1         0
      4.47         0         0         0         1         0         0         2         2         1         6        13        24        20         2         2         0
      6.31         0         0         0         0         0         0         0         1         1         0         4         8         6         9         1         0
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      81.5      81.5     162.9     896.2    1222.0     325.9       0.0     162.9       0.0     162.9      81.5       0.0       0.0       0.0       0.0       0.0
     0.050      81.5       0.0     651.8    2851.4    4073.5    2199.7     733.2      81.5      81.5       0.0      81.5       0.0       0.0     162.9       0.0       0.0
     0.071     162.9     162.9    1140.6    5214.0    9450.4    7087.8    2688.5    1792.3     814.7     407.3     325.9      81.5       0.0       0.0      81.5       0.0
      0.10       0.0     162.9    2525.5    8391.3   17108.5   18493.5   10265.1    4643.7    1629.4     896.2     651.8     244.4      81.5       0.0       0.0       0.0
      0.14       0.0     162.9    2199.7    7821.0   23137.2   29247.4   21996.6   11976.0    7250.7    3421.7    1140.6     162.9      81.5      81.5       0.0       0.0
      0.20     162.9     325.9    1547.9    7984.0   20611.7   38209.0   35683.4   23463.1   14583.0    7413.7    2607.0    1222.0     325.9      81.5       0.0       0.0
      0.28      81.5     325.9     733.2    6191.6   14257.1   33402.3   45215.3   34950.2   23544.6   13279.5    6843.4    2444.1     570.3     325.9      81.5      81.5
      0.40       0.0     162.9     325.9    3095.8    8880.1   20204.3   33972.6   38453.4   30713.8   21182.0   10998.3    3829.0     814.7     325.9       0.0       0.0
      0.56       0.0       0.0     244.4    1140.6    4480.8   10672.4   20285.8   30306.5   31691.5   28351.2   14094.1    5621.4    1873.8     488.8     162.9       0.0
      0.79      81.5       0.0      81.5     651.8    2036.7    4236.4    8880.1   18330.5   23626.0   25255.4   17027.0    8391.3    3014.4     814.7       0.0       0.0
      1.12       0.0      81.5       0.0     407.3      81.5    1466.4    3910.5    9287.5   13605.3   17271.4   14175.6    8472.8    4236.4    1303.5     570.3       0.0
      1.58       0.0      81.5       0.0     162.9     162.9     570.3    1466.4    3014.4    6924.9    9939.2   12301.8    7902.5    3666.1    1222.0       0.0       0.0
      2.24       0.0       0.0       0.0       0.0       0.0     325.9     325.9     570.3    2444.1    4399.3    5377.0    5458.4    3421.7    1222.0      81.5       0.0
      3.16       0.0       0.0       0.0       0.0       0.0      81.5       0.0     488.8     488.8    1385.0    2444.1    3503.2    2607.0     977.6      81.5       0.0
      4.47       0.0       0.0       0.0      81.5       0.0       0.0     162.9     162.9      81.5     488.8    1059.1    1955.3    1629.4     162.9     162.9       0.0
      6.31       0.0       0.0       0.0       0.0       0.0       0.0       0.0      81.5      81.5       0.0     325.9     651.8     488.8     733.2      81.5       0.0
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350      4.56      4.04      5.16      4.79      4.61      4.73                4.97                5.12      4.56                                                  
    0.0500      4.64                4.41      4.51      4.59      4.62      4.64      4.45      5.16                4.91                          4.96                    
    0.0710      3.92      4.93      4.30      4.44      4.55      4.60      4.38      4.78      4.71      4.03      4.53      5.03                          3.93          
     0.100                4.19      4.51      4.32      4.38      4.52      4.54      4.62      4.41      4.37      4.31      4.55      4.89                              
     0.140                5.17      4.46      4.31      4.33      4.39      4.54      4.48      4.50      4.45      4.50      5.04      5.00      3.80                    
     0.200      4.49      4.18      4.33      4.31      4.24      4.35      4.45      4.42      4.44      4.48      4.58      4.59      4.69      4.34                    
     0.280      4.94      4.32      4.23      4.14      4.23      4.29      4.36      4.38      4.49      4.37      4.54      4.37      4.44      4.35      4.26      4.63
     0.400                4.26      4.32      4.18      4.23      4.21      4.25      4.30      4.38      4.40      4.49      4.52      4.59      4.95                    
     0.560                          4.62      4.09      4.09      4.19      4.19      4.25      4.32      4.37      4.52      4.65      4.64      4.50      4.30          
     0.790      4.93                5.08      4.08      4.14      4.13      4.13      4.15      4.31      4.37      4.45      4.56      4.51      4.31                    
      1.12                4.11                3.93      3.81      4.24      4.08      4.18      4.17      4.34      4.46      4.42      4.30      4.57      4.39          
      1.58                4.23                4.54      4.01      4.54      4.04      4.27      4.18      4.29      4.26      4.37      4.21      4.43                    
      2.24                                                        4.33      4.51      4.19      4.12      4.28      4.21      4.38      4.51      4.63      5.02          
      3.16                                                        3.84                4.03      4.34      4.16      4.14      4.21      4.29      4.60      4.26          
      4.47                                    3.89                          3.96      4.44      4.17      4.07      4.15      4.47      4.35      4.65      5.10          
      6.31                                                                            3.83      4.77                4.16      4.33      4.43      4.80      4.45          
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.28      0.28      0.41      0.61      0.57      0.66       NaN      0.94       NaN      0.55      0.43       NaN       NaN       NaN       NaN       NaN
     0.050      0.29       NaN      0.42      0.55      0.67      0.69      0.83      0.76      0.63       NaN      0.91       NaN       NaN      0.93       NaN       NaN
     0.071      0.39      0.35      0.42      0.57      0.64      0.74      0.73      0.91      0.84      0.87      0.93      1.09       NaN       NaN      0.88       NaN
      0.10       NaN      0.37      0.43      0.57      0.67      0.75      0.82      0.89      0.92      0.81      0.91      0.53      1.66       NaN       NaN       NaN
      0.14       NaN      0.38      0.48      0.53      0.65      0.75      0.84      0.95      0.93      0.97      0.87      1.03      0.86      1.87       NaN       NaN
      0.20      0.44      0.27      0.43      0.56      0.64      0.77      0.87      0.94      0.98      1.07      1.03      0.99      0.98      0.93       NaN       NaN
      0.28      0.60      0.45      0.49      0.54      0.66      0.75      0.88      0.97      1.01      1.08      1.05      1.14      1.45      1.23      0.68      1.95
      0.40       NaN      0.20      0.45      0.51      0.64      0.76      0.89      0.98      1.06      1.08      1.13      1.17      1.22      1.57       NaN       NaN
      0.56       NaN       NaN      0.44      0.47      0.67      0.72      0.89      1.00      1.08      1.16      1.20      1.20      1.20      1.46      1.76       NaN
      0.79      0.96       NaN      0.43      0.48      0.56      0.70      0.91      0.98      1.10      1.18      1.26      1.23      1.32      1.42       NaN       NaN
      1.12       NaN      0.80       NaN      0.45      0.68      0.72      0.91      0.98      1.08      1.23      1.27      1.28      1.33      1.33      1.38       NaN
      1.58       NaN      0.16       NaN      0.42      0.48      0.67      0.76      0.96      1.14      1.20      1.29      1.31      1.38      1.34       NaN       NaN
      2.24       NaN       NaN       NaN       NaN       NaN      0.81      0.67      0.86      1.05      1.20      1.29      1.32      1.38      1.33      1.35       NaN
      3.16       NaN       NaN       NaN       NaN       NaN      0.54       NaN      0.91      1.00      1.15      1.32      1.31      1.41      1.35      1.42       NaN
      4.47       NaN       NaN       NaN      1.05       NaN       NaN      0.70      0.73      0.92      1.01      1.15      1.35      1.37      1.35      1.47       NaN
      6.31       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.43      0.87       NaN      1.32      1.47      1.48      1.38      1.08       NaN
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN      0.01      0.13      0.15      0.02       NaN      0.05       NaN      0.01       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN      0.17      0.13      0.13      0.14      0.20       NaN       NaN       NaN       NaN       NaN       NaN      0.38       NaN       NaN
     0.071      0.08      0.07      0.12      0.15      0.14      0.15      0.17      0.19      0.27      0.24      0.10       NaN       NaN       NaN       NaN       NaN
      0.10       NaN      0.04      0.11      0.12      0.13      0.16      0.18      0.20      0.21      0.22      0.29      0.22       NaN       NaN       NaN       NaN
      0.14       NaN      0.10      0.15      0.13      0.15      0.16      0.16      0.20      0.19      0.24      0.27      0.21       NaN       NaN       NaN       NaN
      0.20      0.13      0.07      0.21      0.12      0.14      0.16      0.17      0.18      0.23      0.25      0.29      0.33      0.08       NaN       NaN       NaN
      0.28       NaN      0.11      0.14      0.13      0.15      0.16      0.18      0.19      0.20      0.21      0.26      0.30      0.50      0.42       NaN       NaN
      0.40       NaN      0.02      0.12      0.08      0.14      0.14      0.17      0.19      0.19      0.20      0.21      0.25      0.32      0.10       NaN       NaN
      0.56       NaN       NaN      0.14      0.24      0.15      0.17      0.18      0.19      0.20      0.20      0.19      0.25      0.18      0.23      0.12       NaN
      0.79       NaN       NaN       NaN      0.16      0.13      0.18      0.21      0.18      0.18      0.19      0.20      0.18      0.20      0.30       NaN       NaN
      1.12       NaN       NaN       NaN      0.09       NaN      0.22      0.24      0.19      0.18      0.19      0.18      0.21      0.21      0.22      0.10       NaN
      1.58       NaN       NaN       NaN      0.02      0.05      0.19      0.16      0.20      0.20      0.18      0.19      0.19      0.24      0.15       NaN       NaN
      2.24       NaN       NaN       NaN       NaN       NaN      0.32      0.21      0.09      0.22      0.22      0.24      0.17      0.22      0.15       NaN       NaN
      3.16       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.13      0.19      0.19      0.21      0.21      0.19      0.19       NaN       NaN
      4.47       NaN       NaN       NaN       NaN       NaN       NaN      0.05      0.09       NaN      0.12      0.20      0.20      0.19      0.05      0.14       NaN
      6.31       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.18      0.18      0.16      0.16       NaN       NaN


==> anc/supplementtable_lowz_smallr_vns.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        36699
total count in table (limited SFR and Mass range):       31005.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         4         4         3         2         2        16        23        47        66        61        52        51        35        17         1         0
     0.050         6         8        11         6        14        24        48        55        67        57        72        47        23        14         1         0
     0.071        11        10        13        19        40        69        88        97        95        78        47        51        29        25         2         0
      0.10        15         8        32        53        89       152       158       176       148        80        57        38        32         9         4         0
      0.14        14        28        47       103       195       292       287       305       229       122        69        40        29         8         1         0
      0.20        27        37        75       183       310       444       515       518       358       219        91        48        20         7         2         1
      0.28        15        41       114       212       404       558       729       720       579       277       107        59        26         7         1         1
      0.40        35        72       133       236       434       665       774       829       623       379       192        54        17         7         1         0
      0.56        44        96       117       220       372       620       833       858       728       499       173        80        25         3         3         1
      0.79        24        72       101       180       300       453       648       789       651       473       236        86        27         5         0         0
      1.12        28        40        45        90       169       262       426       565       548       448       232       114        30         5         0         0
      1.58        14        16        31        42        76       141       232       335       390       309       194        76        40         5         0         1
      2.24         7        12        13        22        29        54        93       171       195       192       144        72        26        11         1         0
      3.16         2         9         2         9         8        22        35        59        89       127        82        58        23         5         1         0
      4.47         1         1         0         2         5         2         8        21        30        51        49        31        15         4         3         0
      6.31         0         1         2         0         1         2         1         5        17        21        22        13        12         3         1         0
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035     325.9     325.9     244.4     162.9     162.9    1303.5    1873.8    3829.0    5377.0    4969.6    4236.4    4154.9    2851.4    1385.0      81.5       0.0
     0.050     488.8     651.8     896.2     488.8    1140.6    1955.3    3910.5    4480.8    5458.4    4643.7    5865.8    3829.0    1873.8    1140.6      81.5       0.0
     0.071     896.2     814.7    1059.1    1547.9    3258.8    5621.4    7169.3    7902.5    7739.6    6354.6    3829.0    4154.9    2362.6    2036.7     162.9       0.0
      0.10    1222.0     651.8    2607.0    4317.9    7250.7   12383.3   12872.1   14338.6   12057.4    6517.5    4643.7    3095.8    2607.0     733.2     325.9       0.0
      0.14    1140.6    2281.1    3829.0    8391.3   15886.5   23789.0   23381.6   24848.1   18656.4    9939.2    5621.4    3258.8    2362.6     651.8      81.5       0.0
      0.20    2199.7    3014.4    6110.2   14908.8   25255.4   36172.3   41956.6   42201.0   29165.9   17841.7    7413.7    3910.5    1629.4     570.3     162.9      81.5
      0.28    1222.0    3340.2    9287.5   17271.4   32913.5   45459.7   59390.9   58657.7   47170.6   22566.9    8717.2    4806.7    2118.2     570.3      81.5      81.5
      0.40    2851.4    5865.8   10835.4   19226.7   35357.6   54176.9   63057.0   67537.8   50755.2   30876.8   15642.1    4399.3    1385.0     570.3      81.5       0.0
      0.56    3584.6    7821.0    9531.9   17923.2   30306.5   50510.8   67863.7   69900.4   59309.5   40653.1   14094.1    6517.5    2036.7     244.4     244.4      81.5
      0.79    1955.3    5865.8    8228.4   14664.4   24440.7   36905.5   52791.9   64279.1   53036.4   38534.9   19226.7    7006.3    2199.7     407.3       0.0       0.0
      1.12    2281.1    3258.8    3666.1    7332.2   13768.3   21344.9   34705.8   46030.0   44645.0   36498.1   18900.8    9287.5    2444.1     407.3       0.0       0.0
      1.58    1140.6    1303.5    2525.5    3421.7    6191.6   11487.1   18900.8   27292.1   31772.9   25173.9   15805.0    6191.6    3258.8     407.3       0.0      81.5
      2.24     570.3     977.6    1059.1    1792.3    2362.6    4399.3    7576.6   13931.2   15886.5   15642.1   11731.5    5865.8    2118.2     896.2      81.5       0.0
      3.16     162.9     733.2     162.9     733.2     651.8    1792.3    2851.4    4806.7    7250.7   10346.6    6680.5    4725.2    1873.8     407.3      81.5       0.0
      4.47      81.5      81.5       0.0     162.9     407.3     162.9     651.8    1710.9    2444.1    4154.9    3992.0    2525.5    1222.0     325.9     244.4       0.0
      6.31       0.0      81.5     162.9       0.0      81.5     162.9      81.5     407.3    1385.0    1710.9    1792.3    1059.1     977.6     244.4      81.5       0.0
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350      2.61      3.15      2.92      3.75      3.67      3.39      3.07      2.55      2.51      2.59      2.65      2.69      3.19      3.51      3.63          
    0.0500      2.83      2.82      2.88      3.15      3.51      3.54      3.08      3.01      2.54      2.72      2.67      2.99      3.25      3.46      3.71          
    0.0710      3.12      2.85      3.24      3.41      3.47      3.36      3.43      3.24      3.01      2.83      2.86      2.92      3.21      3.24      3.79          
     0.100      2.23      3.36      2.93      3.28      3.44      3.41      3.29      3.11      3.14      3.02      2.96      3.05      3.09      3.14      3.67          
     0.140      1.93      2.23      3.20      3.29      3.42      3.39      3.39      3.21      3.16      3.21      3.11      3.18      3.24      3.61      3.25          
     0.200      1.97      1.98      2.86      3.14      3.26      3.29      3.32      3.23      3.19      3.31      3.29      3.06      3.20      3.52      3.67      3.22
     0.280      1.88      2.08      2.69      2.95      3.16      3.18      3.24      3.22      3.22      3.29      3.39      3.27      3.15      3.32      3.27      3.75
     0.400      1.63      2.07      2.32      2.70      2.87      3.01      3.13      3.17      3.23      3.32      3.34      3.29      3.52      3.44      3.54          
     0.560      1.69      1.82      2.25      2.51      2.75      2.84      2.96      3.09      3.16      3.23      3.34      3.41      3.42      3.64      3.43     0.987
     0.790      1.76      1.95      1.94      2.24      2.60      2.68      2.79      2.99      3.16      3.22      3.31      3.44      3.48      3.29                    
      1.12      1.68      1.70      1.88      2.12      2.34      2.55      2.74      2.79      2.98      3.17      3.28      3.26      3.36      3.70                    
      1.58      1.82      1.84      2.12      2.14      2.31      2.33      2.54      2.61      2.89      3.05      3.29      3.41      3.43      3.31                2.25
      2.24      1.90      2.49      2.02      1.93      2.31      2.32      2.40      2.56      2.71      2.88      3.19      3.32      3.32      3.47      2.64          
      3.16      2.08      2.05      2.41      2.38      2.34      2.13      2.26      2.51      2.61      2.78      2.95      3.23      3.36      3.45      3.78          
      4.47      2.41      1.73                2.99      2.09      2.22      2.44      2.32      2.70      2.73      2.78      3.10      3.26      3.64      3.54          
      6.31                1.82      3.32                2.16      1.78      2.24      2.07      2.64      2.67      2.81      3.03      3.34      3.18      3.54          
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.25      0.29      0.29      0.39       NaN      0.59      0.79      0.52      0.44      0.40      0.45       NaN      0.56       NaN       NaN       NaN
     0.050      0.26      0.37      0.50      0.88      0.71      0.86      0.74      0.71      0.42      0.53      0.41       NaN       NaN       NaN       NaN       NaN
     0.071      0.28      0.37      0.49      0.59      0.70      0.80      0.80      0.75      0.84      0.53      0.51       NaN       NaN       NaN       NaN       NaN
      0.10      0.32      0.37      0.45      0.62      0.72      0.85      0.93      0.85      0.85      0.60      0.71       NaN      0.50      0.64      0.45       NaN
      0.14      0.27      0.44      0.46      0.60      0.70      0.83      0.89      0.90      0.91      0.99      0.88      0.82      0.91       NaN       NaN       NaN
      0.20      0.36      0.40      0.51      0.57      0.73      0.87      0.97      0.99      1.03      0.96      0.98      0.95      1.42       NaN       NaN       NaN
      0.28      0.43      0.51      0.52      0.60      0.71      0.88      0.97      1.04      1.08      1.04      1.08      1.03      1.32       NaN       NaN       NaN
      0.40      0.41      0.44      0.54      0.56      0.71      0.87      0.99      1.08      1.09      1.12      1.14      1.20      1.16       NaN       NaN       NaN
      0.56      0.40      0.45      0.48      0.59      0.71      0.88      1.02      1.09      1.15      1.16      1.17      1.20      1.23       NaN       NaN      1.01
      0.79      0.32      0.41      0.50      0.60      0.69      0.85      1.00      1.12      1.17      1.22      1.23      1.25      1.26      1.31       NaN       NaN
      1.12      0.41      0.41      0.45      0.58      0.70      0.83      0.99      1.13      1.20      1.23      1.24      1.25      1.27      1.23       NaN       NaN
      1.58      0.25      0.41      0.48      0.52      0.66      0.76      0.92      1.09      1.19      1.24      1.30      1.29      1.33      1.40       NaN      0.97
      2.24      0.40      0.38      0.42      0.55      0.55      0.74      0.90      1.01      1.15      1.25      1.30      1.33      1.31      1.46      1.02       NaN
      3.16      0.47      0.42      0.67      0.50      0.72      0.75      0.78      1.00      1.06      1.25      1.29      1.31      1.39      1.41      1.26       NaN
      4.47      0.41      0.42       NaN      0.70      0.49      1.24      0.80      0.92      1.06      1.15      1.29      1.39      1.41      1.59      1.51       NaN
      6.31       NaN      0.33      0.97       NaN      1.05      1.32      0.72      0.82      0.94      1.15      1.26      1.27      1.44      1.40      1.60       NaN
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.14      0.16      0.06      0.28      0.00      0.28      0.19      0.15      0.09      0.07      0.06      0.00      0.10      0.00       NaN       NaN
     0.050      0.16      0.17      0.27      0.45      0.39      0.39      0.24      0.22      0.13      0.16      0.10      0.00      0.00      0.00       NaN       NaN
     0.071      0.15      0.15      0.18      0.22      0.34      0.40      0.31      0.26      0.29      0.20      0.15      0.00      0.00      0.00      0.00       NaN
      0.10      0.15      0.21      0.21      0.19      0.28      0.44      0.39      0.38      0.34      0.23      0.29      0.00      0.15      0.21      0.22       NaN
      0.14      0.18      0.23      0.20      0.16      0.20      0.41      0.45      0.44      0.41      0.37      0.23      0.19      0.17      0.00       NaN       NaN
      0.20      0.17      0.23      0.15      0.15      0.22      0.34      0.49      0.51      0.48      0.40      0.43      0.28      0.37      0.00      0.00       NaN
      0.28      0.16      0.21      0.16      0.17      0.18      0.28      0.45      0.53      0.54      0.52      0.50      0.46      0.37      0.00       NaN       NaN
      0.40      0.25      0.14      0.20      0.19      0.20      0.20      0.35      0.49      0.56      0.58      0.57      0.54      0.57      0.00       NaN       NaN
      0.56      0.16      0.16      0.15      0.17      0.18      0.20      0.29      0.44      0.54      0.58      0.60      0.61      0.61      0.00      0.00       NaN
      0.79      0.23      0.17      0.18      0.17      0.18      0.21      0.25      0.34      0.49      0.57      0.59      0.62      0.62      0.68       NaN       NaN
      1.12      0.18      0.17      0.17      0.20      0.18      0.19      0.21      0.27      0.38      0.51      0.59      0.61      0.67      0.55       NaN       NaN
      1.58      0.13      0.13      0.17      0.16      0.22      0.21      0.21      0.27      0.32      0.45      0.46      0.60      0.68      0.75       NaN       NaN
      2.24      0.30      0.17      0.11      0.28      0.21      0.20      0.20      0.23      0.28      0.36      0.41      0.52      0.58      0.73       NaN       NaN
      3.16      0.08      0.20      0.10      0.14      0.22      0.29      0.24      0.31      0.32      0.37      0.43      0.47      0.43      0.60       NaN       NaN
      4.47       NaN       NaN       NaN      0.21      0.14      0.48      0.16      0.32      0.28      0.39      0.40      0.29      0.39      0.81      0.36       NaN
      6.31       NaN       NaN      0.27       NaN       NaN      0.26       NaN      0.14      0.39      0.15      0.58      0.39      0.56      0.74       NaN       NaN


==> anc/supplementtable_lowz_smallr_vss.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        23102
total count in table (limited SFR and Mass range):       23101.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         3         2         3         1         0         5         2         4         3         2         1         0         0         0         0         0
     0.050         5         7         7         2         9         7         5         5         8         5         3         0         0         0         0         0
     0.071         8        10        13        18        30        23        14        12        12         7         4         0         0         0         0         0
      0.10        14         7        30        51        76        77        39        44        27         9         8         0         3         1         1         0
      0.14        13        28        45       102       188       205       125        98        57        22         5         3         1         0         0         0
      0.20        25        37        75       182       299       384       323       231       119        48        22         6         2         0         0         0
      0.28        15        41       114       211       401       523       542       421       258       108        27        12         3         0         0         0
      0.40        35        72       133       236       432       654       691       629       361       177        72        13         4         0         0         0
      0.56        44        96       117       219       371       618       790       714       512       301        88        38         9         0         0         1
      0.79        24        72       100       180       300       451       632       734       528       337       160        38        10         3         0         0
      1.12        28        40        45        88       169       262       426       546       493       360       159        73        17         1         0         0
      1.58        14        16        31        42        76       140       231       325       364       263       168        51        22         2         0         1
      2.24         7        12        13        22        29        53        91       169       184       174       124        52        17         6         1         0
      3.16         2         9         2         9         8        21        35        56        83       112        71        44        19         2         0         0
      4.47         1         1         0         2         5         2         8        20        29        45        39        26        11         2         2         0
      6.31         0         1         2         0         1         2         1         5        15        21        16        11         8         1         0         0
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035     244.4     162.9     244.4      81.5       0.0     407.3     162.9     325.9     244.4     162.9      81.5       0.0       0.0       0.0       0.0       0.0
     0.050     407.3     570.3     570.3     162.9     733.2     570.3     407.3     407.3     651.8     407.3     244.4       0.0       0.0       0.0       0.0       0.0
     0.071     651.8     814.7    1059.1    1466.4    2444.1    1873.8    1140.6     977.6     977.6     570.3     325.9       0.0       0.0       0.0       0.0       0.0
      0.10    1140.6     570.3    2444.1    4154.9    6191.6    6273.1    3177.3    3584.6    2199.7     733.2     651.8       0.0     244.4      81.5      81.5       0.0
      0.14    1059.1    2281.1    3666.1    8309.8   15316.2   16701.2   10183.6    7984.0    4643.7    1792.3     407.3     244.4      81.5       0.0       0.0       0.0
      0.20    2036.7    3014.4    6110.2   14827.4   24359.2   31284.1   26314.5   18819.4    9694.8    3910.5    1792.3     488.8     162.9       0.0       0.0       0.0
      0.28    1222.0    3340.2    9287.5   17190.0   32669.1   42608.3   44156.2   34298.5   21019.0    8798.7    2199.7     977.6     244.4       0.0       0.0       0.0
      0.40    2851.4    5865.8   10835.4   19226.7   35194.6   53280.8   56295.1   51244.0   29410.3   14420.0    5865.8    1059.1     325.9       0.0       0.0       0.0
      0.56    3584.6    7821.0    9531.9   17841.7   30225.0   50347.9   64360.6   58168.9   41712.2   24522.2    7169.3    3095.8     733.2       0.0       0.0      81.5
      0.79    1955.3    5865.8    8146.9   14664.4   24440.7   36742.5   51488.4   59798.3   43015.7   27455.1   13035.0    3095.8     814.7     244.4       0.0       0.0
      1.12    2281.1    3258.8    3666.1    7169.3   13768.3   21344.9   34705.8   44482.1   40164.2   29328.9   12953.6    5947.2    1385.0      81.5       0.0       0.0
      1.58    1140.6    1303.5    2525.5    3421.7    6191.6   11405.7   18819.4   26477.4   29654.7   21426.4   13686.8    4154.9    1792.3     162.9       0.0      81.5
      2.24     570.3     977.6    1059.1    1792.3    2362.6    4317.9    7413.7   13768.3   14990.3   14175.6   10102.2    4236.4    1385.0     488.8      81.5       0.0
      3.16     162.9     733.2     162.9     733.2     651.8    1710.9    2851.4    4562.3    6761.9    9124.5    5784.3    3584.6    1547.9     162.9       0.0       0.0
      4.47      81.5      81.5       0.0     162.9     407.3     162.9     651.8    1629.4    2362.6    3666.1    3177.3    2118.2     896.2     162.9     162.9       0.0
      6.31       0.0      81.5     162.9       0.0      81.5     162.9      81.5     407.3    1222.0    1710.9    1303.5     896.2     651.8      81.5       0.0       0.0
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350      2.48      3.26      2.92      3.75                2.80      3.13      2.76      2.76      3.51      2.39                                                  
    0.0500      2.77      2.82      3.25      3.44      3.51      3.39      2.63      3.01      2.52      2.72      2.64                                                  
    0.0710      3.19      2.85      3.24      3.42      3.47      3.36      3.24      3.14      3.07      3.39      3.37                                                  
     0.100      2.30      3.10      2.98      3.28      3.44      3.43      2.99      2.97      2.99      2.98      3.43                2.77      2.29     0.986          
     0.140      1.93      2.23      3.21      3.29      3.42      3.38      3.44      3.01      3.00      3.19      3.21      3.19      3.74                              
     0.200      1.96      1.98      2.86      3.14      3.25      3.32      3.33      3.23      3.19      3.19      3.44      3.22      3.15                              
     0.280      1.88      2.08      2.69      2.95      3.14      3.19      3.25      3.21      3.26      3.26      3.31      3.55      3.37                              
     0.400      1.63      2.07      2.32      2.70      2.87      3.02      3.15      3.16      3.18      3.26      3.34      3.29      3.58                              
     0.560      1.69      1.82      2.25      2.51      2.75      2.84      2.96      3.10      3.18      3.23      3.33      3.41      3.35                         0.987
     0.790      1.76      1.95      1.98      2.24      2.60      2.68      2.79      2.98      3.17      3.21      3.25      3.41      3.48      3.55                    
      1.12      1.68      1.70      1.88      2.11      2.34      2.55      2.74      2.79      2.98      3.18      3.29      3.28      3.38      3.79                    
      1.58      1.82      1.84      2.12      2.14      2.31      2.33      2.54      2.61      2.91      3.06      3.29      3.40      3.54      3.62                2.25
      2.24      1.90      2.49      2.02      1.93      2.31      2.30      2.40      2.58      2.72      2.84      3.20      3.29      3.27      3.61      2.64          
      3.16      2.08      2.05      2.41      2.38      2.34      2.13      2.26      2.55      2.62      2.78      2.95      3.23      3.34      3.45                    
      4.47      2.41      1.73                2.99      2.09      2.22      2.44      2.40      2.70      2.72      2.87      3.25      3.23      3.79      3.54          
      6.31                1.82      3.32                2.16      1.78      2.24      2.07      2.64      2.67      2.95      3.13      3.30      3.72                    
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.25      0.29      0.29      0.39       NaN      0.59      0.79      0.52      0.44      0.40      0.45       NaN       NaN       NaN       NaN       NaN
     0.050      0.26      0.37      0.50      0.90      0.71      0.86      0.74      0.71      0.42      0.53      0.41       NaN       NaN       NaN       NaN       NaN
     0.071      0.28      0.37      0.49      0.59      0.70      0.80      0.80      0.75      0.84      0.53      0.51       NaN       NaN       NaN       NaN       NaN
      0.10      0.32      0.37      0.45      0.62      0.72      0.85      0.93      0.85      0.85      0.60      0.71       NaN      0.50      0.64      0.45       NaN
      0.14      0.27      0.44      0.46      0.60      0.70      0.83      0.89      0.90      0.91      0.99      0.88      0.82      0.91       NaN       NaN       NaN
      0.20      0.36      0.40      0.51      0.57      0.73      0.87      0.97      0.99      1.03      0.96      0.98      0.95      1.42       NaN       NaN       NaN
      0.28      0.43      0.51      0.52      0.60      0.71      0.88      0.97      1.04      1.08      1.04      1.08      1.03      1.32       NaN       NaN       NaN
      0.40      0.41      0.44      0.54      0.56      0.71      0.87      0.99      1.08      1.09      1.12      1.14      1.20      1.16       NaN       NaN       NaN
      0.56      0.40      0.45      0.48      0.59      0.71      0.88      1.02      1.09      1.15      1.16      1.17      1.20      1.23       NaN       NaN      1.01
      0.79      0.32      0.41      0.50      0.60      0.69      0.85      1.00      1.12      1.17      1.22      1.23      1.25      1.26      1.31       NaN       NaN
      1.12      0.41      0.41      0.45      0.58      0.70      0.83      0.99      1.13      1.20      1.23      1.24      1.25      1.27      1.23       NaN       NaN
      1.58      0.25      0.41      0.48      0.52      0.66      0.76      0.92      1.09      1.19      1.24      1.31      1.32      1.36      1.40       NaN      0.97
      2.24      0.40      0.38      0.42      0.55      0.55      0.74      0.90      1.01      1.15      1.25      1.30      1.34      1.31      1.48      1.02       NaN
      3.16      0.47      0.42      0.67      0.50      0.72      0.75      0.78      1.00      1.05      1.24      1.29      1.31      1.39      1.41       NaN       NaN
      4.47      0.41      0.42       NaN      0.70      0.49      1.24      0.80      0.92      1.06      1.15      1.30      1.39      1.33      1.59      2.01       NaN
      6.31       NaN      0.33      0.97       NaN      1.05      1.32      0.72      0.82      0.94      1.15      1.26      1.27      1.44      1.09       NaN       NaN
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.04      0.01      0.06       NaN       NaN      0.11      0.22      0.12      0.11      0.03       NaN       NaN       NaN       NaN       NaN       NaN
     0.050      0.12      0.10      0.11      0.22      0.12      0.18      0.13      0.29      0.06      0.13      0.14       NaN       NaN       NaN       NaN       NaN
     0.071      0.09      0.15      0.18      0.18      0.14      0.18      0.20      0.18      0.32      0.32      0.15       NaN       NaN       NaN       NaN       NaN
      0.10      0.12      0.16      0.18      0.15      0.15      0.18      0.17      0.22      0.26      0.28      0.43       NaN      0.08       NaN       NaN       NaN
      0.14      0.16      0.23      0.18      0.15      0.16      0.17      0.17      0.21      0.26      0.28      0.28      0.39       NaN       NaN       NaN       NaN
      0.20      0.15      0.23      0.15      0.14      0.17      0.17      0.18      0.21      0.22      0.23      0.35      0.39      0.33       NaN       NaN       NaN
      0.28      0.16      0.21      0.16      0.16      0.17      0.19      0.18      0.20      0.19      0.23      0.30      0.30      0.56       NaN       NaN       NaN
      0.40      0.25      0.14      0.20      0.19      0.19      0.17      0.19      0.18      0.19      0.21      0.27      0.24      0.28       NaN       NaN       NaN
      0.56      0.16      0.16      0.15      0.17      0.18      0.20      0.19      0.18      0.19      0.19      0.18      0.20      0.26       NaN       NaN       NaN
      0.79      0.23      0.17      0.18      0.17      0.18      0.20      0.20      0.19      0.19      0.17      0.21      0.17      0.11      0.16       NaN       NaN
      1.12      0.18      0.17      0.17      0.19      0.18      0.19      0.21      0.18      0.17      0.17      0.19      0.17      0.21       NaN       NaN       NaN
      1.58      0.13      0.13      0.17      0.16      0.22      0.20      0.20      0.20      0.18      0.19      0.19      0.17      0.14      0.03       NaN       NaN
      2.24      0.30      0.17      0.11      0.28      0.21      0.20      0.18      0.20      0.18      0.16      0.18      0.16      0.17      0.05       NaN       NaN
      3.16      0.08      0.20      0.10      0.14      0.22      0.24      0.24      0.22      0.23      0.20      0.20      0.19      0.15      0.17       NaN       NaN
      4.47       NaN       NaN       NaN      0.21      0.14      0.48      0.16      0.25      0.21      0.21      0.19      0.16      0.19      0.32      0.35       NaN
      6.31       NaN       NaN      0.27       NaN       NaN      0.26       NaN      0.14      0.21      0.15      0.17      0.19      0.19       NaN       NaN       NaN


==> anc/supplementtable_lowz_smallr_vssfs.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        23213
total count in table (limited SFR and Mass range):       23212.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         3         2         3         1         0         5         2         4         3         2         1         0         1         0         0         0
     0.050         5         7         7         3         9         7         5         5         8         5         3         0         0         0         0         0
     0.071         8        10        13        18        30        23        14        12        12         7         4         0         0         0         0         0
      0.10        14         7        30        51        76        77        39        44        27         9         8         0         3         1         1         0
      0.14        13        28        45       102       188       205       125        98        57        22         5         3         1         0         0         0
      0.20        25        37        75       182       299       384       323       231       120        48        22         6         2         0         0         0
      0.28        15        41       114       211       401       523       542       421       258       108        27        12         3         0         0         0
      0.40        35        72       133       236       432       654       692       629       361       177        72        13         4         0         0         0
      0.56        44        96       117       219       371       618       790       715       513       303        88        38         9         0         0         1
      0.79        24        72       100       180       300       451       632       734       528       338       162        38        10         3         0         0
      1.12        28        40        45        89       169       262       426       546       498       362       160        74        17         1         0         0
      1.58        14        16        31        42        76       140       231       325       368       270       171        55        23         2         0         1
      2.24         7        12        13        22        29        54        92       169       188       178       130        60        20         7         1         0
      3.16         2         9         2         9         8        21        35        56        85       118        74        51        21         4         1         0
      4.47         1         1         0         2         5         2         8        20        29        46        45        30        14         2         3         0
      6.31         0         1         2         0         1         2         1         5        15        21        16        12        10         2         1         0
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035     244.4     162.9     244.4      81.5       0.0     407.3     162.9     325.9     244.4     162.9      81.5       0.0      81.5       0.0       0.0       0.0
     0.050     407.3     570.3     570.3     244.4     733.2     570.3     407.3     407.3     651.8     407.3     244.4       0.0       0.0       0.0       0.0       0.0
     0.071     651.8     814.7    1059.1    1466.4    2444.1    1873.8    1140.6     977.6     977.6     570.3     325.9       0.0       0.0       0.0       0.0       0.0
      0.10    1140.6     570.3    2444.1    4154.9    6191.6    6273.1    3177.3    3584.6    2199.7     733.2     651.8       0.0     244.4      81.5      81.5       0.0
      0.14    1059.1    2281.1    3666.1    8309.8   15316.2   16701.2   10183.6    7984.0    4643.7    1792.3     407.3     244.4      81.5       0.0       0.0       0.0
      0.20    2036.7    3014.4    6110.2   14827.4   24359.2   31284.1   26314.5   18819.4    9776.3    3910.5    1792.3     488.8     162.9       0.0       0.0       0.0
      0.28    1222.0    3340.2    9287.5   17190.0   32669.1   42608.3   44156.2   34298.5   21019.0    8798.7    2199.7     977.6     244.4       0.0       0.0       0.0
      0.40    2851.4    5865.8   10835.4   19226.7   35194.6   53280.8   56376.6   51244.0   29410.3   14420.0    5865.8    1059.1     325.9       0.0       0.0       0.0
      0.56    3584.6    7821.0    9531.9   17841.7   30225.0   50347.9   64360.6   58250.4   41793.6   24685.1    7169.3    3095.8     733.2       0.0       0.0      81.5
      0.79    1955.3    5865.8    8146.9   14664.4   24440.7   36742.5   51488.4   59798.3   43015.7   27536.5   13198.0    3095.8     814.7     244.4       0.0       0.0
      1.12    2281.1    3258.8    3666.1    7250.7   13768.3   21344.9   34705.8   44482.1   40571.6   29491.8   13035.0    6028.7    1385.0      81.5       0.0       0.0
      1.58    1140.6    1303.5    2525.5    3421.7    6191.6   11405.7   18819.4   26477.4   29980.6   21996.6   13931.2    4480.8    1873.8     162.9       0.0      81.5
      2.24     570.3     977.6    1059.1    1792.3    2362.6    4399.3    7495.2   13768.3   15316.2   14501.5   10591.0    4888.1    1629.4     570.3      81.5       0.0
      3.16     162.9     733.2     162.9     733.2     651.8    1710.9    2851.4    4562.3    6924.9    9613.3    6028.7    4154.9    1710.9     325.9      81.5       0.0
      4.47      81.5      81.5       0.0     162.9     407.3     162.9     651.8    1629.4    2362.6    3747.6    3666.1    2444.1    1140.6     162.9     244.4       0.0
      6.31       0.0      81.5     162.9       0.0      81.5     162.9      81.5     407.3    1222.0    1710.9    1303.5     977.6     814.7     162.9      81.5       0.0
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350      2.48      3.26      2.92      3.75                2.80      3.13      2.76      2.76      3.51      2.39                2.27                              
    0.0500      2.77      2.82      3.25      2.54      3.51      3.39      2.63      3.01      2.52      2.72      2.64                                                  
    0.0710      3.19      2.85      3.24      3.42      3.47      3.36      3.24      3.14      3.07      3.39      3.37                                                  
     0.100      2.30      3.10      2.98      3.28      3.44      3.43      2.99      2.97      2.99      2.98      3.43                2.77      2.29     0.986          
     0.140      1.93      2.23      3.21      3.29      3.42      3.38      3.44      3.01      3.00      3.19      3.21      3.19      3.74                              
     0.200      1.96      1.98      2.86      3.14      3.25      3.32      3.33      3.23      3.19      3.19      3.44      3.22      3.15                              
     0.280      1.88      2.08      2.69      2.95      3.14      3.19      3.25      3.21      3.26      3.26      3.31      3.55      3.37                              
     0.400      1.63      2.07      2.32      2.70      2.87      3.02      3.16      3.16      3.18      3.26      3.34      3.29      3.58                              
     0.560      1.69      1.82      2.25      2.51      2.75      2.84      2.96      3.10      3.17      3.23      3.33      3.41      3.35                         0.987
     0.790      1.76      1.95      1.98      2.24      2.60      2.68      2.79      2.98      3.17      3.22      3.26      3.41      3.48      3.55                    
      1.12      1.68      1.70      1.88      2.11      2.34      2.55      2.74      2.79      2.98      3.17      3.29      3.28      3.38      3.79                    
      1.58      1.82      1.84      2.12      2.14      2.31      2.33      2.54      2.61      2.89      3.06      3.29      3.40      3.54      3.62                2.25
      2.24      1.90      2.49      2.02      1.93      2.31      2.32      2.41      2.58      2.72      2.84      3.20      3.32      3.24      3.36      2.64          
      3.16      2.08      2.05      2.41      2.38      2.34      2.13      2.26      2.55      2.61      2.81      2.95      3.19      3.36      3.45      3.78          
      4.47      2.41      1.73                2.99      2.09      2.22      2.44      2.40      2.70      2.73      2.87      3.25      3.26      3.79      3.54          
      6.31                1.82      3.32                2.16      1.78      2.24      2.07      2.64      2.67      2.95      3.13      3.34      3.72      3.54          
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.25      0.29      0.29      0.39       NaN      0.59      0.79      0.52      0.44      0.40      0.45       NaN      0.56       NaN       NaN       NaN
     0.050      0.26      0.37      0.50      0.88      0.71      0.86      0.74      0.71      0.42      0.53      0.41       NaN       NaN       NaN       NaN       NaN
     0.071      0.28      0.37      0.49      0.59      0.70      0.80      0.80      0.75      0.84      0.53      0.51       NaN       NaN       NaN       NaN       NaN
      0.10      0.32      0.37      0.45      0.62      0.72      0.85      0.93      0.85      0.85      0.60      0.71       NaN      0.50      0.64      0.45       NaN
      0.14      0.27      0.44      0.46      0.60      0.70      0.83      0.89      0.90      0.91      0.99      0.88      0.82      0.91       NaN       NaN       NaN
      0.20      0.36      0.40      0.51      0.57      0.73      0.87      0.97      0.99      1.03      0.96      0.98      0.95      1.42       NaN       NaN       NaN
      0.28      0.43      0.51      0.52      0.60      0.71      0.88      0.97      1.04      1.08      1.04      1.08      1.03      1.32       NaN       NaN       NaN
      0.40      0.41      0.44      0.54      0.56      0.71      0.87      0.99      1.08      1.09      1.12      1.14      1.20      1.16       NaN       NaN       NaN
      0.56      0.40      0.45      0.48      0.59      0.71      0.88      1.02      1.09      1.15      1.16      1.17      1.20      1.23       NaN       NaN      1.01
      0.79      0.32      0.41      0.50      0.60      0.69      0.85      1.00      1.12      1.17      1.22      1.23      1.25      1.26      1.31       NaN       NaN
      1.12      0.41      0.41      0.45      0.58      0.70      0.83      0.99      1.13      1.20      1.23      1.24      1.25      1.27      1.23       NaN       NaN
      1.58      0.25      0.41      0.48      0.52      0.66      0.76      0.92      1.09      1.19      1.24      1.30      1.29      1.33      1.40       NaN      0.97
      2.24      0.40      0.38      0.42      0.55      0.55      0.74      0.90      1.01      1.15      1.25      1.30      1.33      1.31      1.46      1.02       NaN
      3.16      0.47      0.42      0.67      0.50      0.72      0.75      0.78      1.00      1.06      1.25      1.29      1.31      1.39      1.41      1.26       NaN
      4.47      0.41      0.42       NaN      0.70      0.49      1.24      0.80      0.92      1.06      1.15      1.29      1.39      1.41      1.59      1.51       NaN
      6.31       NaN      0.33      0.97       NaN      1.05      1.32      0.72      0.82      0.94      1.15      1.26      1.27      1.44      1.40      1.60       NaN
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035      0.04      0.01      0.06       NaN       NaN      0.11      0.22      0.12      0.11      0.03       NaN       NaN       NaN       NaN       NaN       NaN
     0.050      0.12      0.10      0.11      0.17      0.12      0.18      0.13      0.29      0.06      0.13      0.14       NaN       NaN       NaN       NaN       NaN
     0.071      0.09      0.15      0.18      0.18      0.14      0.18      0.20      0.18      0.32      0.32      0.15       NaN       NaN       NaN       NaN       NaN
      0.10      0.12      0.16      0.18      0.15      0.15      0.18      0.17      0.22      0.26      0.28      0.43       NaN      0.08       NaN       NaN       NaN
      0.14      0.16      0.23      0.18      0.15      0.16      0.17      0.17      0.21      0.26      0.28      0.28      0.39       NaN       NaN       NaN       NaN
      0.20      0.15      0.23      0.15      0.14      0.17      0.17      0.18      0.21      0.22      0.23      0.35      0.39      0.33       NaN       NaN       NaN
      0.28      0.16      0.21      0.16      0.16      0.17      0.19      0.18      0.20      0.19      0.23      0.30      0.30      0.56       NaN       NaN       NaN
      0.40      0.25      0.14      0.20      0.19      0.19      0.17      0.19      0.18      0.19      0.21      0.27      0.24      0.28       NaN       NaN       NaN
      0.56      0.16      0.16      0.15      0.17      0.18      0.20      0.19      0.18      0.19      0.19      0.18      0.20      0.26       NaN       NaN       NaN
      0.79      0.23      0.17      0.18      0.17      0.18      0.20      0.20      0.19      0.19      0.17      0.21      0.17      0.11      0.16       NaN       NaN
      1.12      0.18      0.17      0.17      0.19      0.18      0.19      0.21      0.18      0.17      0.17      0.19      0.17      0.21       NaN       NaN       NaN
      1.58      0.13      0.13      0.17      0.16      0.22      0.20      0.20      0.20      0.18      0.19      0.19      0.17      0.14      0.03       NaN       NaN
      2.24      0.30      0.17      0.11      0.28      0.21      0.20      0.18      0.20      0.19      0.16      0.18      0.16      0.17      0.13       NaN       NaN
      3.16      0.08      0.20      0.10      0.14      0.22      0.24      0.24      0.22      0.23      0.20      0.20      0.18      0.16      0.12       NaN       NaN
      4.47       NaN       NaN       NaN      0.21      0.14      0.48      0.16      0.25      0.21      0.21      0.19      0.15      0.18      0.32      0.36       NaN
      6.31       NaN       NaN      0.27       NaN       NaN      0.26       NaN      0.14      0.21      0.15      0.17      0.18      0.18      0.22       NaN       NaN


==> anc/supplementtable_medz_allr_vns.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        79808
total count in table (limited SFR and Mass range):       71422.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         3         3         3         1         1         4         9        20        39       102       187       175       148        80        37
     0.050         2         0         2         1         0         0         6        21        43        71       124       185       186       149        77        40
     0.071         1         2         5         6         2         4        10        50        97       114       162       214       202       130        79        38
      0.10         6         5        11         7         8        16        44       101       174       213       240       267       261       152        76        43
      0.14         5         6        18        19        20        30        77       199       337       375       404       373       276       144        74        32
      0.20         6         7        22        29        41        82       150       348       631       674       654       529       341       173        71        34
      0.28         4        16        26        25        56        87       269       536       964      1089      1057       702       418       196        81        31
      0.40         5         9        28        46        86       168       370       710      1240      1544      1407      1058       541       267       106        30
      0.56         5        16        35        70       111       168       411       821      1458      1845      1820      1312       743       319       114        28
      0.79         7        20        43        95       148       215       370       850      1510      2034      2030      1482       877       363       120        43
      1.12         5        16        58       103       153       208       393       726      1283      1857      1771      1436       829       404       123        29
      1.58         5        14        47        85       154       184       310       532       962      1384      1587      1247       747       353       123        33
      2.24         6        15        34        62       100       148       198       297       591       819      1071       952       573       248        92        34
      3.16         5        10        16        28        57       104       126       179       306       478       570       608       384       172        81        15
      4.47         5        10         9        13        28        47        66        77       145       253       348       324       241       119        55        12
      6.31         2         5         9         6        15        12        20        35        76       105       178       166       115        58        24         9
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0      45.5      45.5      45.5      15.2      15.2      60.6     136.4     303.0     590.9    1545.4    2833.3    2651.5    2242.4    1212.1     560.6
     0.050      30.3       0.0      30.3      15.2       0.0       0.0      90.9     318.2     651.5    1075.7    1878.8    2803.0    2818.1    2257.5    1166.6     606.0
     0.071      15.2      30.3      75.8      90.9      30.3      60.6     151.5     757.6    1469.7    1727.2    2454.5    3242.4    3060.6    1969.7    1196.9     575.7
      0.10      90.9      75.8     166.7     106.1     121.2     242.4     666.7    1530.3    2636.3    3227.2    3636.3    4045.4    3954.5    2303.0    1151.5     651.5
      0.14      75.8      90.9     272.7     287.9     303.0     454.5    1166.6    3015.1    5106.0    5681.7    6121.1    5651.4    4181.7    2181.8    1121.2     484.8
      0.20      90.9     106.1     333.3     439.4     621.2    1242.4    2272.7    5272.6    9560.4   10211.9    9908.9    8015.0    5166.6    2621.2    1075.7     515.1
      0.28      60.6     242.4     393.9     378.8     848.5    1318.2    4075.7    8121.1   14605.8   16499.7   16014.9   10636.2    6333.2    2969.6    1227.3     469.7
      0.40      75.8     136.4     424.2     697.0    1303.0    2545.4    5606.0   10757.4   18787.5   23393.5   21317.8   16030.0    8196.8    4045.4    1606.0     454.5
      0.56      75.8     242.4     530.3    1060.6    1681.8    2545.4    6227.2   12439.2   22090.5   27954.0   27575.3   19878.4   11257.4    4833.2    1727.2     424.2
      0.79     106.1     303.0     651.5    1439.4    2242.4    3257.5    5606.0   12878.6   22878.4   30817.6   30757.0   22454.1   13287.6    5499.9    1818.1     651.5
      1.12      75.8     242.4     878.8    1560.6    2318.1    3151.5    5954.4   10999.8   19439.0   28135.9   26832.8   21757.2   12560.4    6121.1    1863.6     439.4
      1.58      75.8     212.1     712.1    1287.9    2333.3    2787.8    4696.9    8060.5   14575.5   20969.3   24045.0   18893.6   11318.0    5348.4    1863.6     500.0
      2.24      90.9     227.3     515.1     939.4    1515.1    2242.4    2999.9    4499.9    8954.4   12408.9   16227.0   14424.0    8681.7    3757.5    1393.9     515.1
      3.16      75.8     151.5     242.4     424.2     863.6    1575.7    1909.1    2712.1    4636.3    7242.3    8636.2    9212.0    5818.1    2606.0    1227.3     227.3
      4.47      75.8     151.5     136.4     197.0     424.2     712.1    1000.0    1166.6    2196.9    3833.3    5272.6    4909.0    3651.4    1803.0     833.3     181.8
      6.31      30.3      75.8     136.4      90.9     227.3     181.8     303.0     530.3    1151.5    1590.9    2696.9    2515.1    1742.4     878.8     363.6     136.4
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                3.97      5.72      5.14      1.75     0.950      6.63      6.48      5.30      4.49      3.31      3.46      4.19      4.44      5.37      6.76
    0.0500      2.80                3.86      4.24                          6.55      6.04      6.26      4.78      3.66      3.61      4.23      4.45      5.41      6.39
    0.0710      2.31      5.88      3.23      4.28      3.94      5.29      6.35      6.15      6.10      5.76      4.66      4.19      4.18      4.79      5.45      7.19
     0.100      3.12      2.99      3.64      4.42      3.26      6.36      6.23      5.98      6.00      6.11      5.50      4.63      4.64      4.84      5.64      6.58
     0.140      2.76      3.44      3.84      3.28      4.15      4.80      5.80      5.75      5.69      5.86      5.69      5.28      4.83      5.33      5.33      6.08
     0.200      2.27      3.28      3.59      3.19      4.12      4.97      5.42      5.44      5.60      5.95      5.99      5.50      5.64      5.49      5.66      6.87
     0.280      2.65      2.35      3.27      3.26      4.02      4.75      5.09      5.26      5.50      5.77      5.72      5.77      5.58      5.81      5.90      6.73
     0.400      1.82      2.22      2.53      3.40      3.78      4.57      4.81      4.96      5.17      5.49      5.68      5.78      5.80      5.74      6.41      6.88
     0.560      2.39      2.44      2.53      2.76      3.32      3.90      4.43      4.70      5.00      5.25      5.43      5.64      5.81      5.94      6.54      6.53
     0.790      2.02      2.25      2.21      2.49      2.89      3.65      4.10      4.44      4.77      4.94      5.19      5.46      5.67      5.92      6.19      7.77
      1.12      1.79      2.25      2.36      2.41      2.78      3.20      3.84      4.16      4.40      4.66      4.98      5.28      5.46      5.91      6.35      7.68
      1.58      2.20      1.98      2.35      2.50      2.70      3.03      3.53      3.80      4.16      4.48      4.76      5.03      5.25      5.73      6.16      6.99
      2.24      2.04      2.38      2.29      2.42      2.58      2.97      3.13      3.44      3.83      4.19      4.47      4.90      5.10      5.62      6.09      6.68
      3.16      1.64      2.27      2.30      2.32      2.50      2.72      2.95      3.33      3.54      3.86      4.23      4.52      4.90      5.52      5.80      7.51
      4.47      2.17      2.06      2.45      2.22      2.57      2.60      2.75      3.03      3.61      3.64      4.04      4.33      4.65      5.26      5.57      6.29
      6.31      1.86      1.86      2.17      2.50      2.87      2.53      3.23      2.98      3.30      3.50      3.81      4.10      4.33      4.64      5.13      6.43
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.58       NaN       NaN       NaN       NaN       NaN       NaN
     0.071      0.54       NaN       NaN      0.50      0.63      0.55      0.89      0.41      0.90      0.43      0.91      0.70      0.43      0.53      0.56       NaN
      0.10      0.22      0.34      0.48      0.62      0.62      0.60      0.82      0.87      0.82      0.60      0.92      0.75      0.66      0.97       NaN       NaN
      0.14      0.78      0.63      0.45      0.57      0.65      0.67      0.78      0.96      0.97      1.01      0.70      0.82      0.61      0.53       NaN      0.41
      0.20      0.50      0.63      0.44      0.63      0.61      0.72      0.82      0.94      0.99      1.02      0.98      0.96      0.83      0.68      0.53       NaN
      0.28      0.20      0.64      0.49      0.63      0.66      0.70      0.85      0.96      0.98      1.04      1.04      1.00      1.05      0.65      0.73      0.80
      0.40      0.35      0.35      0.47      0.54      0.65      0.73      0.86      0.96      1.02      1.06      1.09      1.11      1.05      1.13      1.62       NaN
      0.56      0.39      0.35      0.47      0.58      0.67      0.76      0.88      0.99      1.08      1.08      1.13      1.10      1.11      1.23      1.04      0.64
      0.79      0.17      0.34      0.50      0.57      0.67      0.74      0.84      1.00      1.07      1.14      1.16      1.14      1.19      1.24      1.23      1.17
      1.12      0.38      0.41      0.42      0.53      0.65      0.76      0.87      0.99      1.10      1.16      1.20      1.22      1.24      1.23      1.35       NaN
      1.58      0.21      0.43      0.42      0.49      0.65      0.73      0.84      0.98      1.10      1.19      1.23      1.25      1.28      1.30      1.31      1.26
      2.24      0.44      0.22      0.42      0.47      0.59      0.67      0.83      0.96      1.10      1.20      1.25      1.28      1.30      1.34      1.34      1.35
      3.16      0.23      0.48      0.29      0.49      0.50      0.63      0.77      0.93      1.04      1.17      1.26      1.30      1.34      1.33      1.35      1.27
      4.47      0.33      0.46      0.40      0.48      0.50      0.63      0.76      0.85      1.00      1.16      1.25      1.30      1.34      1.35      1.37      1.30
      6.31      0.60      0.39      0.37      0.67      0.47      0.51      0.59      0.83      0.92      1.11      1.22      1.31      1.32      1.34      1.36      1.33
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN      0.00      0.00      0.00       NaN       NaN      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00
     0.050      0.00       NaN      0.00       NaN       NaN       NaN      0.00      0.00      0.00      0.09      0.00      0.00      0.00      0.00      0.00      0.00
     0.071       NaN      0.00      0.00      0.31      0.44      0.28      0.28      0.06      0.10      0.05      0.12      0.05      0.04      0.05      0.06      0.00
      0.10      0.13      0.25      0.21      0.33      0.38      0.30      0.35      0.22      0.16      0.14      0.13      0.11      0.07      0.13      0.00      0.00
      0.14      0.34      0.26      0.25      0.27      0.32      0.33      0.40      0.32      0.26      0.20      0.15      0.14      0.04      0.08      0.00      0.07
      0.20      0.36      0.27      0.24      0.32      0.27      0.31      0.43      0.39      0.31      0.25      0.23      0.18      0.17      0.09      0.08      0.00
      0.28      0.10      0.39      0.23      0.24      0.26      0.31      0.41      0.48      0.39      0.34      0.30      0.24      0.19      0.11      0.15      0.14
      0.40      0.19      0.21      0.22      0.21      0.19      0.25      0.36      0.49      0.50      0.43      0.39      0.32      0.27      0.24      0.24      0.00
      0.56      0.18      0.19      0.19      0.28      0.22      0.23      0.32      0.43      0.55      0.51      0.46      0.41      0.34      0.37      0.26      0.12
      0.79      0.08      0.14      0.22      0.21      0.22      0.22      0.24      0.37      0.53      0.57      0.54      0.47      0.45      0.44      0.38      0.42
      1.12      0.18      0.12      0.23      0.21      0.20      0.21      0.24      0.29      0.45      0.58      0.60      0.58      0.55      0.47      0.52      0.00
      1.58      0.13      0.18      0.19      0.19      0.23      0.21      0.20      0.28      0.34      0.53      0.62      0.63      0.60      0.57      0.59      0.37
      2.24      0.28      0.16      0.13      0.19      0.23      0.17      0.24      0.26      0.31      0.42      0.58      0.64      0.65      0.65      0.62      0.60
      3.16      0.17      0.52      0.20      0.25      0.23      0.21      0.22      0.22      0.27      0.39      0.50      0.62      0.68      0.69      0.68      0.62
      4.47      0.08      0.21      0.18      0.17      0.32      0.21      0.20      0.22      0.29      0.31      0.45      0.55      0.64      0.68      0.68      0.59
      6.31      0.24      0.24      0.21      0.43      0.14      0.15      0.29      0.23      0.22      0.40      0.43      0.55      0.55      0.68      0.69      0.70


==> anc/supplementtable_medz_allr_vss.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        30377
total count in table (limited SFR and Mass range):       30377.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.050         0         0         0         0         0         0         0         0         0         2         0         0         0         0         0         0
     0.071         1         0         0         3         1         1         1         0         2         2         2         1         2         0         1         0
      0.10         3         3         8         2         5         7        10         6         5         6         5         4         4         2         0         0
      0.14         2         2        11        13         9        15        25        25        24        13        13         6         1         3         0         1
      0.20         4         6        19        20        32        68        77        75        69        44        30        18        11         4         2         0
      0.28         1        10        24        23        50        72       188       206       175       130        99        41        13         4         4         1
      0.40         5         9        25        43        83       153       301       421       405       297       195        94        40        13         4         0
      0.56         5        13        34        66       106       158       363       639       690       548       370       201        73        35         6         1
      0.79         7        19        43        95       147       209       355       742       998       882       604       313       132        54        11         5
      1.12         4        16        58       100       153       207       383       680      1054      1139       763       443       204        68        22         0
      1.58         5        14        46        85       152       183       307       509       886      1026       934       532       244        93        31         4
      2.24         6        15        34        62        98       148       194       286       558       712       762       560       243        92        24         9
      3.16         5        10        16        26        57       103       124       176       293       428       469       395       193        73        28         5
      4.47         5         9         9        13        28        46        65        75       139       235       292       241       150        59        18         2
      6.31         2         5         9         6        15        12        19        34        75        90       151       120        80        28         9         3
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.050       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0      30.3       0.0       0.0       0.0       0.0       0.0       0.0
     0.071      15.2       0.0       0.0      45.5      15.2      15.2      15.2       0.0      30.3      30.3      30.3      15.2      30.3       0.0      15.2       0.0
      0.10      45.5      45.5     121.2      30.3      75.8     106.1     151.5      90.9      75.8      90.9      75.8      60.6      60.6      30.3       0.0       0.0
      0.14      30.3      30.3     166.7     197.0     136.4     227.3     378.8     378.8     363.6     197.0     197.0      90.9      15.2      45.5       0.0      15.2
      0.20      60.6      90.9     287.9     303.0     484.8    1030.3    1166.6    1136.3    1045.4     666.7     454.5     272.7     166.7      60.6      30.3       0.0
      0.28      15.2     151.5     363.6     348.5     757.6    1090.9    2848.4    3121.2    2651.5    1969.7    1500.0     621.2     197.0      60.6      60.6      15.2
      0.40      75.8     136.4     378.8     651.5    1257.6    2318.1    4560.5    6378.7    6136.3    4499.9    2954.5    1424.2     606.0     197.0      60.6       0.0
      0.56      75.8     197.0     515.1    1000.0    1606.0    2393.9    5499.9    9681.6   10454.4    8302.9    5606.0    3045.4    1106.0     530.3      90.9      15.2
      0.79     106.1     287.9     651.5    1439.4    2227.2    3166.6    5378.7   11242.2   15120.9   13363.4    9151.3    4742.3    2000.0     818.2     166.7      75.8
      1.12      60.6     242.4     878.8    1515.1    2318.1    3136.3    5802.9   10302.8   15969.4   17257.3   11560.4    6712.0    3090.9    1030.3     333.3       0.0
      1.58      75.8     212.1     697.0    1287.9    2303.0    2772.7    4651.4    7712.0   13424.0   15545.2   14151.3    8060.5    3696.9    1409.1     469.7      60.6
      2.24      90.9     227.3     515.1     939.4    1484.8    2242.4    2939.3    4333.3    8454.4   10787.7   11545.2    8484.7    3681.8    1393.9     363.6     136.4
      3.16      75.8     151.5     242.4     393.9     863.6    1560.6    1878.8    2666.6    4439.3    6484.7    7105.9    5984.7    2924.2    1106.0     424.2      75.8
      4.47      75.8     136.4     136.4     197.0     424.2     697.0     984.8    1136.3    2106.0    3560.5    4424.2    3651.4    2272.7     893.9     272.7      30.3
      6.31      30.3      75.8     136.4      90.9     227.3     181.8     287.9     515.1    1136.3    1363.6    2287.8    1818.1    1212.1     424.2     136.4      45.5
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                                                                                                                                                                
    0.0500                                                                                                10.7                                                            
    0.0710      2.31                          4.04      3.94      5.29      6.86                6.07      3.97      6.98      6.22      7.99                6.10          
     0.100      2.94      2.99      3.64      4.91      3.07      7.05      6.17      6.46      4.76      5.24      4.93      5.75      5.47      5.61                    
     0.140      3.08      2.29      3.22      3.28      4.17      4.76      5.54      5.60      5.11      4.96      3.78      6.12      6.05      4.90                9.18
     0.200      2.27      3.28      3.58      3.51      4.50      4.90      5.37      5.22      5.34      5.55      5.52      4.94      5.93      6.97      5.70          
     0.280      2.64      2.25      3.34      3.37      4.02      4.82      5.05      5.01      5.29      5.01      5.53      5.59      5.71      7.39      6.22      5.43
     0.400      1.82      2.22      2.68      3.21      3.78      4.59      4.81      4.95      4.99      5.05      5.37      5.49      5.93      6.02      7.34          
     0.560      2.39      2.38      2.53      2.73      3.43      3.91      4.42      4.66      4.90      4.98      5.06      5.49      5.81      6.46      7.75      10.0
     0.790      2.02      2.23      2.21      2.49      2.88      3.65      4.09      4.44      4.72      4.83      5.05      5.33      5.73      6.49      6.73      7.32
      1.12      1.89      2.25      2.36      2.41      2.78      3.20      3.84      4.15      4.38      4.60      4.90      5.24      5.33      6.02      6.44          
      1.58      2.20      1.98      2.45      2.50      2.69      3.02      3.53      3.81      4.16      4.46      4.75      4.99      5.26      5.84      6.58      7.14
      2.24      2.04      2.38      2.29      2.42      2.58      2.97      3.13      3.44      3.80      4.19      4.40      4.90      5.15      5.64      6.53      6.18
      3.16      1.64      2.27      2.30      2.38      2.50      2.72      2.93      3.32      3.52      3.86      4.22      4.51      5.01      5.61      5.72      9.19
      4.47      2.17      2.06      2.45      2.22      2.57      2.61      2.75      2.92      3.61      3.62      4.04      4.25      4.73      5.48      5.79      4.56
      6.31      1.86      1.86      2.17      2.50      2.87      2.53      3.18      2.98      3.28      3.49      3.81      4.11      4.36      4.54      4.72      5.44
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.58       NaN       NaN       NaN       NaN       NaN       NaN
     0.071      0.54       NaN       NaN      0.50      0.63      0.55      0.89       NaN      0.90      0.43      0.91      0.70      0.43       NaN      0.56       NaN
      0.10      0.22      0.34      0.48      0.62      0.62      0.60      0.82      0.87      0.76      0.60      0.92      0.75      0.66      0.97       NaN       NaN
      0.14      0.78      0.63      0.47      0.57      0.65      0.64      0.78      0.96      0.97      1.01      0.70      0.82      0.61      0.53       NaN      0.41
      0.20      0.50      0.63      0.44      0.63      0.61      0.72      0.86      0.94      0.98      1.02      0.96      0.96      0.83      0.68      0.53       NaN
      0.28      0.20      0.64      0.49      0.63      0.66      0.70      0.86      0.96      0.98      1.04      1.04      0.99      1.05      0.65      0.73      0.80
      0.40      0.35      0.35      0.47      0.54      0.65      0.73      0.86      0.96      1.02      1.06      1.09      1.11      1.05      1.13      1.62       NaN
      0.56      0.39      0.35      0.47      0.58      0.67      0.76      0.88      0.99      1.08      1.08      1.13      1.12      1.11      1.23      1.04      0.64
      0.79      0.17      0.34      0.50      0.57      0.67      0.74      0.84      1.00      1.07      1.14      1.17      1.14      1.19      1.24      1.23      1.17
      1.12      0.38      0.41      0.42      0.53      0.65      0.76      0.87      0.99      1.10      1.16      1.20      1.22      1.24      1.23      1.35       NaN
      1.58      0.21      0.43      0.42      0.49      0.65      0.73      0.84      0.98      1.10      1.19      1.23      1.26      1.28      1.30      1.31      1.26
      2.24      0.44      0.22      0.42      0.47      0.59      0.67      0.83      0.96      1.10      1.20      1.25      1.28      1.30      1.34      1.35      1.35
      3.16      0.23      0.48      0.29      0.49      0.50      0.63      0.79      0.93      1.04      1.17      1.26      1.30      1.34      1.34      1.43      1.27
      4.47      0.33      0.46      0.40      0.48      0.50      0.63      0.76      0.85      1.00      1.16      1.25      1.31      1.35      1.35      1.37      1.30
      6.31      0.60      0.39      0.37      0.67      0.47      0.51      0.59      0.83      0.92      1.11      1.21      1.31      1.34      1.39      1.36      1.31
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.04       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN      0.09       NaN       NaN       NaN       NaN      0.27      0.03      0.28       NaN      0.05       NaN       NaN       NaN
      0.10      0.03      0.16      0.08      0.00      0.20      0.14      0.17      0.16      0.22      0.30      0.27      0.42      0.18      0.32       NaN       NaN
      0.14      0.42      0.31      0.18      0.12      0.17      0.15      0.16      0.15      0.23      0.36      0.33      0.51       NaN      0.04       NaN       NaN
      0.20      0.36      0.23      0.19      0.16      0.16      0.17      0.16      0.16      0.19      0.20      0.27      0.33      0.34      0.15      0.04       NaN
      0.28       NaN      0.35      0.21      0.18      0.18      0.15      0.15      0.17      0.19      0.23      0.26      0.30      0.27      0.34      0.21       NaN
      0.40      0.19      0.21      0.17      0.18      0.15      0.16      0.16      0.17      0.17      0.21      0.24      0.30      0.33      0.45      0.55       NaN
      0.56      0.18      0.14      0.19      0.25      0.17      0.15      0.17      0.16      0.17      0.19      0.21      0.25      0.30      0.35      0.45       NaN
      0.79      0.08      0.12      0.22      0.21      0.22      0.18      0.17      0.17      0.18      0.19      0.21      0.22      0.26      0.30      0.23      0.20
      1.12      0.12      0.12      0.23      0.21      0.20      0.20      0.20      0.18      0.18      0.17      0.18      0.21      0.25      0.26      0.24       NaN
      1.58      0.13      0.18      0.18      0.19      0.22      0.20      0.19      0.20      0.17      0.17      0.19      0.19      0.21      0.21      0.21      0.17
      2.24      0.28      0.16      0.13      0.19      0.21      0.17      0.21      0.19      0.19      0.16      0.17      0.19      0.18      0.21      0.22      0.39
      3.16      0.17      0.52      0.20      0.21      0.23      0.20      0.21      0.18      0.18      0.17      0.17      0.17      0.19      0.21      0.21      0.22
      4.47      0.08      0.17      0.18      0.17      0.32      0.19      0.17      0.18      0.21      0.17      0.17      0.15      0.17      0.17      0.21      0.03
      6.31      0.24      0.24      0.21      0.43      0.14      0.15      0.25      0.18      0.19      0.18      0.19      0.16      0.17      0.15      0.08      0.13


==> anc/supplementtable_medz_allr_vssfs.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        30556
total count in table (limited SFR and Mass range):       30556.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.050         0         0         0         0         0         0         0         0         0         2         0         0         0         0         0         0
     0.071         1         0         0         3         1         1         1         1         2         2         3         1         2         1         1         0
      0.10         3         3         8         2         5         7        10         6         5         7         5         4         4         3         0         0
      0.14         2         2        13        13         9        15        25        26        25        13        13         7         1         3         0         1
      0.20         4         6        19        20        33        68        77        75        70        44        32        19        11         4         2         0
      0.28         1        10        24        23        50        72       188       206       176       130        99        42        13         4         4         1
      0.40         5         9        25        43        83       153       301       421       405       297       195        94        40        13         4         0
      0.56         5        13        34        66       106       158       363       639       690       548       370       202        73        35         6         1
      0.79         7        19        43        95       147       209       355       742       998       883       605       313       132        54        11         5
      1.12         4        16        58       102       153       207       383       680      1055      1139       763       445       205        68        22         0
      1.58         5        14        46        85       152       183       307       509       886      1028       937       534       247        94        31         4
      2.24         6        15        34        62        98       148       194       286       558       714       764       565       249        93        25         9
      3.16         5        10        16        26        57       103       124       176       294       430       472       408       205        77        29         5
      4.47         5         9         9        13        28        46        65        75       139       239       300       255       163        68        20         3
      6.31         2         5         9         6        15        12        19        34        75        92       157       132        91        33        10         4
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.050       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0      30.3       0.0       0.0       0.0       0.0       0.0       0.0
     0.071      15.2       0.0       0.0      45.5      15.2      15.2      15.2      15.2      30.3      30.3      45.5      15.2      30.3      15.2      15.2       0.0
      0.10      45.5      45.5     121.2      30.3      75.8     106.1     151.5      90.9      75.8     106.1      75.8      60.6      60.6      45.5       0.0       0.0
      0.14      30.3      30.3     197.0     197.0     136.4     227.3     378.8     393.9     378.8     197.0     197.0     106.1      15.2      45.5       0.0      15.2
      0.20      60.6      90.9     287.9     303.0     500.0    1030.3    1166.6    1136.3    1060.6     666.7     484.8     287.9     166.7      60.6      30.3       0.0
      0.28      15.2     151.5     363.6     348.5     757.6    1090.9    2848.4    3121.2    2666.6    1969.7    1500.0     636.4     197.0      60.6      60.6      15.2
      0.40      75.8     136.4     378.8     651.5    1257.6    2318.1    4560.5    6378.7    6136.3    4499.9    2954.5    1424.2     606.0     197.0      60.6       0.0
      0.56      75.8     197.0     515.1    1000.0    1606.0    2393.9    5499.9    9681.6   10454.4    8302.9    5606.0    3060.6    1106.0     530.3      90.9      15.2
      0.79     106.1     287.9     651.5    1439.4    2227.2    3166.6    5378.7   11242.2   15120.9   13378.5    9166.5    4742.3    2000.0     818.2     166.7      75.8
      1.12      60.6     242.4     878.8    1545.4    2318.1    3136.3    5802.9   10302.8   15984.6   17257.3   11560.4    6742.3    3106.0    1030.3     333.3       0.0
      1.58      75.8     212.1     697.0    1287.9    2303.0    2772.7    4651.4    7712.0   13424.0   15575.5   14196.7    8090.8    3742.4    1424.2     469.7      60.6
      2.24      90.9     227.3     515.1     939.4    1484.8    2242.4    2939.3    4333.3    8454.4   10818.0   11575.5    8560.5    3772.7    1409.1     378.8     136.4
      3.16      75.8     151.5     242.4     393.9     863.6    1560.6    1878.8    2666.6    4454.5    6515.0    7151.4    6181.7    3106.0    1166.6     439.4      75.8
      4.47      75.8     136.4     136.4     197.0     424.2     697.0     984.8    1136.3    2106.0    3621.1    4545.4    3863.6    2469.7    1030.3     303.0      45.5
      6.31      30.3      75.8     136.4      90.9     227.3     181.8     287.9     515.1    1136.3    1393.9    2378.7    2000.0    1378.8     500.0     151.5      60.6
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                                                                                                                                                                
    0.0500                                                                                                10.7                                                            
    0.0710      2.31                          4.04      3.94      5.29      6.86      1.08      6.07      3.97      3.30      6.22      7.99      6.33      6.10          
     0.100      2.94      2.99      3.64      4.91      3.07      7.05      6.17      6.46      4.76      5.13      4.93      5.75      5.47      4.84                    
     0.140      3.08      2.29      3.72      3.28      4.17      4.76      5.54      5.60      5.11      4.96      3.78      6.12      6.05      4.90                9.18
     0.200      2.27      3.28      3.58      3.51      4.50      4.90      5.37      5.22      5.34      5.55      5.52      4.94      5.93      6.97      5.70          
     0.280      2.64      2.25      3.34      3.37      4.02      4.82      5.05      5.01      5.29      5.01      5.53      5.70      5.71      7.39      6.22      5.43
     0.400      1.82      2.22      2.68      3.21      3.78      4.59      4.81      4.95      4.99      5.05      5.37      5.49      5.93      6.02      7.34          
     0.560      2.39      2.38      2.53      2.73      3.43      3.91      4.42      4.66      4.90      4.98      5.06      5.50      5.81      6.46      7.75      10.0
     0.790      2.02      2.23      2.21      2.49      2.88      3.65      4.09      4.44      4.72      4.83      5.05      5.33      5.73      6.49      6.73      7.32
      1.12      1.89      2.25      2.36      2.43      2.78      3.20      3.84      4.15      4.38      4.60      4.90      5.24      5.33      6.02      6.44          
      1.58      2.20      1.98      2.45      2.50      2.69      3.02      3.53      3.81      4.16      4.46      4.75      4.99      5.26      5.84      6.58      7.14
      2.24      2.04      2.38      2.29      2.42      2.58      2.97      3.13      3.44      3.80      4.19      4.40      4.89      5.21      5.62      6.48      6.18
      3.16      1.64      2.27      2.30      2.38      2.50      2.72      2.93      3.32      3.53      3.87      4.21      4.51      4.98      5.61      5.72      9.19
      4.47      2.17      2.06      2.45      2.22      2.57      2.61      2.75      2.92      3.61      3.62      4.04      4.27      4.73      5.46      5.75      4.56
      6.31      1.86      1.86      2.17      2.50      2.87      2.53      3.18      2.98      3.28      3.49      3.81      4.11      4.36      4.54      4.72      5.44
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.58       NaN       NaN       NaN       NaN       NaN       NaN
     0.071      0.54       NaN       NaN      0.50      0.63      0.55      0.89      0.41      0.90      0.43      0.91      0.70      0.43      0.53      0.56       NaN
      0.10      0.22      0.34      0.48      0.62      0.62      0.60      0.82      0.87      0.76      0.60      0.92      0.75      0.66      0.97       NaN       NaN
      0.14      0.78      0.63      0.45      0.57      0.65      0.64      0.78      0.96      0.97      1.01      0.70      0.82      0.61      0.53       NaN      0.41
      0.20      0.50      0.63      0.44      0.63      0.61      0.72      0.86      0.94      0.99      1.02      0.98      0.96      0.83      0.68      0.53       NaN
      0.28      0.20      0.64      0.49      0.63      0.66      0.70      0.86      0.96      0.98      1.04      1.04      1.00      1.05      0.65      0.73      0.80
      0.40      0.35      0.35      0.47      0.54      0.65      0.73      0.86      0.96      1.02      1.06      1.09      1.11      1.05      1.13      1.62       NaN
      0.56      0.39      0.35      0.47      0.58      0.67      0.76      0.88      0.99      1.08      1.08      1.13      1.12      1.11      1.23      1.04      0.64
      0.79      0.17      0.34      0.50      0.57      0.67      0.74      0.84      1.00      1.07      1.14      1.16      1.14      1.19      1.24      1.23      1.17
      1.12      0.38      0.41      0.42      0.53      0.65      0.76      0.87      0.99      1.10      1.16      1.20      1.22      1.24      1.23      1.35       NaN
      1.58      0.21      0.43      0.42      0.49      0.65      0.73      0.84      0.98      1.10      1.19      1.23      1.25      1.28      1.30      1.31      1.26
      2.24      0.44      0.22      0.42      0.47      0.59      0.67      0.83      0.96      1.10      1.20      1.25      1.28      1.30      1.34      1.34      1.35
      3.16      0.23      0.48      0.29      0.49      0.50      0.63      0.79      0.93      1.04      1.17      1.26      1.30      1.34      1.33      1.35      1.27
      4.47      0.33      0.46      0.40      0.48      0.50      0.63      0.76      0.85      1.00      1.16      1.25      1.30      1.34      1.35      1.37      1.30
      6.31      0.60      0.39      0.37      0.67      0.47      0.51      0.59      0.83      0.92      1.11      1.22      1.31      1.32      1.34      1.36      1.33
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.04       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN      0.09       NaN       NaN       NaN       NaN      0.27      0.03      0.33       NaN      0.05       NaN       NaN       NaN
      0.10      0.03      0.16      0.08      0.00      0.20      0.14      0.17      0.16      0.22      0.27      0.27      0.42      0.18      0.38       NaN       NaN
      0.14      0.42      0.31      0.19      0.12      0.17      0.15      0.16      0.14      0.23      0.36      0.33      0.48       NaN      0.04       NaN       NaN
      0.20      0.36      0.23      0.19      0.16      0.16      0.17      0.16      0.16      0.19      0.20      0.33      0.32      0.34      0.15      0.04       NaN
      0.28       NaN      0.35      0.21      0.18      0.18      0.15      0.15      0.17      0.19      0.23      0.26      0.30      0.27      0.34      0.21       NaN
      0.40      0.19      0.21      0.17      0.18      0.15      0.16      0.16      0.17      0.17      0.21      0.24      0.30      0.33      0.45      0.55       NaN
      0.56      0.18      0.14      0.19      0.25      0.17      0.15      0.17      0.16      0.17      0.19      0.21      0.25      0.30      0.35      0.45       NaN
      0.79      0.08      0.12      0.22      0.21      0.22      0.18      0.17      0.17      0.18      0.19      0.21      0.22      0.26      0.30      0.23      0.20
      1.12      0.12      0.12      0.23      0.21      0.20      0.20      0.20      0.18      0.18      0.17      0.18      0.21      0.25      0.26      0.24       NaN
      1.58      0.13      0.18      0.18      0.19      0.22      0.20      0.19      0.20      0.17      0.17      0.19      0.19      0.21      0.21      0.21      0.17
      2.24      0.28      0.16      0.13      0.19      0.21      0.17      0.21      0.19      0.19      0.16      0.17      0.19      0.17      0.21      0.23      0.39
      3.16      0.17      0.52      0.20      0.21      0.23      0.20      0.21      0.18      0.18      0.17      0.17      0.17      0.20      0.21      0.21      0.22
      4.47      0.08      0.17      0.18      0.17      0.32      0.19      0.17      0.18      0.21      0.17      0.17      0.16      0.17      0.17      0.21      0.04
      6.31      0.24      0.24      0.21      0.43      0.14      0.15      0.25      0.18      0.19      0.18      0.19      0.16      0.16      0.16      0.09      0.11


==> anc/supplementtable_medz_larger_vns.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        32656
total count in table (limited SFR and Mass range):       30698.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         1         2         1         0         0         3         8        10        14        20        31        36        34        44        32
     0.050         0         0         0         0         0         0         6        17        33        33        38        44        53        40        46        34
     0.071         0         1         1         0         0         2         8        43        71        64        69        70        60        52        43        30
      0.10         0         0         1         1         1         9        36        81       139       147       130       110        98        59        49        39
      0.14         0         0         0         4         5        11        52       139       234       268       241       189       121        74        44        25
      0.20         0         2         0         1         8        29        92       210       405       465       437       301       191        96        43        30
      0.28         0         0         2         1         6        29       119       279       583       715       672       445       248       127        53        30
      0.40         0         0         1         1         8        35       128       305       610       903       906       673       347       172        84        26
      0.56         0         1         1         0         4        19        83       252       624       955      1057       819       489       221        98        27
      0.79         0         0         0         0         1        18        51       199       518       843      1012       866       549       260        97        39
      1.12         0         0         1         0         1         3        32       112       287       602       756       764       490       284       105        28
      1.58         0         0         0         0         2         3         9        41       152       364       529       553       389       237       100        31
      2.24         0         0         0         0         1         3         3        18        58       147       280       375       267       149        69        29
      3.16         0         0         0         0         1         0         2         6        21        43        93       168       151       104        59        13
      4.47         0         0         0         0         0         0         0         5         5        26        50        67        68        65        33         9
      6.31         0         0         0         0         1         0         1         0         2         6        18        19        27        22        11         6
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0      15.2      30.3      15.2       0.0       0.0      45.5     121.2     151.5     212.1     303.0     469.7     545.4     515.1     666.7     484.8
     0.050       0.0       0.0       0.0       0.0       0.0       0.0      90.9     257.6     500.0     500.0     575.7     666.7     803.0     606.0     697.0     515.1
     0.071       0.0      15.2      15.2       0.0       0.0      30.3     121.2     651.5    1075.7     969.7    1045.4    1060.6     909.1     787.9     651.5     454.5
      0.10       0.0       0.0      15.2      15.2      15.2     136.4     545.4    1227.3    2106.0    2227.2    1969.7    1666.6    1484.8     893.9     742.4     590.9
      0.14       0.0       0.0       0.0      60.6      75.8     166.7     787.9    2106.0    3545.4    4060.5    3651.4    2863.6    1833.3    1121.2     666.7     378.8
      0.20       0.0      30.3       0.0      15.2     121.2     439.4    1393.9    3181.8    6136.3    7045.3    6621.1    4560.5    2893.9    1454.5     651.5     454.5
      0.28       0.0       0.0      30.3      15.2      90.9     439.4    1803.0    4227.2    8833.2   10833.1   10181.6    6742.3    3757.5    1924.2     803.0     454.5
      0.40       0.0       0.0      15.2      15.2     121.2     530.3    1939.4    4621.1    9242.3   13681.6   13727.0   10196.8    5257.5    2606.0    1272.7     393.9
      0.56       0.0      15.2      15.2       0.0      60.6     287.9    1257.6    3818.1    9454.4   14469.4   16014.9   12408.9    7409.0    3348.4    1484.8     409.1
      0.79       0.0       0.0       0.0       0.0      15.2     272.7     772.7    3015.1    7848.3   12772.5   15333.1   13121.0    8318.0    3939.3    1469.7     590.9
      1.12       0.0       0.0      15.2       0.0      15.2      45.5     484.8    1696.9    4348.4    9121.0   11454.3   11575.5    7424.1    4303.0    1590.9     424.2
      1.58       0.0       0.0       0.0       0.0      30.3      45.5     136.4     621.2    2303.0    5515.1    8015.0    8378.6    5893.8    3590.8    1515.1     469.7
      2.24       0.0       0.0       0.0       0.0      15.2      45.5      45.5     272.7     878.8    2227.2    4242.3    5681.7    4045.4    2257.5    1045.4     439.4
      3.16       0.0       0.0       0.0       0.0      15.2       0.0      30.3      90.9     318.2     651.5    1409.1    2545.4    2287.8    1575.7     893.9     197.0
      4.47       0.0       0.0       0.0       0.0       0.0       0.0       0.0      75.8      75.8     393.9     757.6    1015.1    1030.3     984.8     500.0     136.4
      6.31       0.0       0.0       0.0       0.0      15.2       0.0      15.2       0.0      30.3      90.9     272.7     287.9     409.1     333.3     166.7      90.9
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                6.11      5.73      5.57                          6.63      6.52      7.53      6.84      6.88      6.72      6.36      5.94      6.25      7.15
    0.0500                                                                  6.55      6.37      6.76      6.98      6.60      6.64      5.97      6.04      6.40      6.63
    0.0710                5.88      18.8                          7.66      6.48      6.25      6.73      6.76      6.67      6.65      7.07      6.25      6.20      7.34
     0.100                          5.24      6.70      5.57      7.05      6.40      6.35      6.33      6.89      6.95      7.02      6.55      6.57      6.24      6.78
     0.140                                    5.81      6.25      6.50      6.27      6.15      6.30      6.50      6.68      6.72      6.78      6.42      5.87      6.36
     0.200                8.65                5.61      5.67      6.07      5.83      6.00      6.18      6.47      6.65      6.71      6.87      6.75      6.38      7.35
     0.280                          6.10      5.31      5.46      5.89      5.87      5.98      6.13      6.36      6.43      6.60      6.80      6.62      6.53      7.08
     0.400                          6.56      5.58      5.66      5.66      5.81      5.84      5.96      6.18      6.27      6.47      6.62      6.63      6.76      7.03
     0.560                7.85      6.29                6.10      5.56      5.74      5.94      5.88      6.05      6.14      6.28      6.56      6.72      6.76      6.53
     0.790                                              5.74      5.86      5.76      5.84      5.89      5.90      6.10      6.22      6.38      6.49      6.57      8.25
      1.12                          7.99                7.45      5.25      5.47      5.76      5.76      5.81      5.89      6.06      6.19      6.40      6.63      7.88
      1.58                                              6.30      5.68      5.62      5.56      5.71      5.70      5.84      5.96      6.06      6.30      6.79      7.05
      2.24                                              5.31      5.61      5.73      5.83      5.60      5.77      5.86      5.81      5.96      6.18      6.51      6.74
      3.16                                              5.69                5.85      5.37      5.64      5.69      5.81      5.75      6.10      6.14      6.27      7.84
      4.47                                                                            5.59      5.62      5.48      5.67      5.91      5.95      6.03      5.96      6.43
      6.31                                              5.32                6.61                8.18      5.88      5.80      5.67      5.73      5.89      6.83      7.08
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.53       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN      0.55      0.89       NaN      0.90       NaN      0.52      0.70      0.36      0.53      0.56       NaN
      0.10       NaN       NaN      0.35       NaN      0.62      0.61      0.68      0.83      0.82      1.11      1.00      1.42      0.77      0.97       NaN       NaN
      0.14       NaN       NaN       NaN      0.57      0.56      0.71      0.82      0.96      0.97      1.22      0.79      1.22      0.61      0.58       NaN      0.41
      0.20       NaN      0.63       NaN       NaN      0.65      0.71      0.82      0.94      1.00      1.06      1.00      0.87      0.83      0.68      0.47       NaN
      0.28       NaN       NaN      0.26      0.45      0.64      0.70      0.84      0.90      0.98      1.03      1.04      1.00      0.97      0.61      0.73      0.80
      0.40       NaN       NaN      0.26      0.57      0.65      0.70      0.84      0.91      0.98      1.03      1.09      1.06      1.05      1.13      1.62       NaN
      0.56       NaN       NaN      0.51       NaN      0.64      0.69      0.87      0.93      1.00      1.06      1.12      1.10      1.11      1.23      1.04      0.64
      0.79       NaN       NaN       NaN       NaN       NaN      0.68      0.84      0.93      1.03      1.12      1.15      1.12      1.18      1.22      1.23      1.17
      1.12       NaN       NaN      1.34       NaN      0.41      0.50      0.81      0.87      1.01      1.12      1.18      1.25      1.24      1.23      1.33       NaN
      1.58       NaN       NaN       NaN       NaN       NaN      0.51      0.79      0.87      1.04      1.15      1.20      1.24      1.25      1.32      1.31      1.26
      2.24       NaN       NaN       NaN       NaN      0.83      0.68      0.80      0.85      1.01      1.13      1.22      1.27      1.30      1.35      1.31      1.37
      3.16       NaN       NaN       NaN       NaN      0.26       NaN      0.90      1.02      1.03      1.08      1.18      1.29      1.35      1.37      1.43      1.27
      4.47       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.91      1.01      1.11      1.22      1.28      1.37      1.35      1.39      1.34
      6.31       NaN       NaN       NaN       NaN      0.50       NaN       NaN       NaN      0.68      1.13      1.18      1.24      1.31      1.33      1.33      1.31
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN      0.00       NaN       NaN       NaN      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00
     0.050       NaN       NaN       NaN       NaN       NaN       NaN      0.00      0.00      0.00      0.09      0.00      0.00      0.00      0.00      0.00      0.00
     0.071       NaN       NaN       NaN       NaN       NaN      0.39      0.31      0.00      0.11      0.00      0.06      0.08      0.05      0.07      0.08      0.00
      0.10       NaN       NaN       NaN       NaN       NaN      0.31      0.32      0.16      0.13      0.14      0.10      0.15      0.10      0.13      0.00      0.00
      0.14       NaN       NaN       NaN      0.28      0.28      0.38      0.39      0.33      0.23      0.19      0.15      0.19      0.06      0.07      0.00      0.08
      0.20       NaN      0.44       NaN       NaN      0.19      0.31      0.42      0.37      0.30      0.24      0.21      0.16      0.18      0.13      0.07      0.00
      0.28       NaN       NaN      0.08       NaN      0.28      0.27      0.41      0.43      0.36      0.28      0.30      0.25      0.17      0.12      0.16      0.15
      0.40       NaN       NaN       NaN       NaN      0.29      0.20      0.35      0.46      0.46      0.38      0.37      0.30      0.29      0.28      0.27      0.00
      0.56       NaN       NaN       NaN       NaN      0.33      0.28      0.34      0.44      0.51      0.46      0.42      0.39      0.35      0.40      0.28      0.12
      0.79       NaN       NaN       NaN       NaN       NaN      0.26      0.28      0.34      0.51      0.55      0.52      0.45      0.46      0.47      0.40      0.44
      1.12       NaN       NaN       NaN       NaN       NaN      0.05      0.20      0.30      0.43      0.57      0.59      0.57      0.55      0.49      0.52      0.00
      1.58       NaN       NaN       NaN       NaN      0.00      0.12      0.15      0.30      0.37      0.55      0.61      0.62      0.60      0.59      0.61      0.38
      2.24       NaN       NaN       NaN       NaN       NaN      0.38      0.43      0.39      0.39      0.44      0.59      0.63      0.65      0.68      0.61      0.61
      3.16       NaN       NaN       NaN       NaN       NaN       NaN      0.11      0.51      0.46      0.47      0.49      0.62      0.68      0.71      0.70      0.57
      4.47       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.50      0.45      0.43      0.57      0.58      0.65      0.68      0.73      0.45
      6.31       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.48      0.51      0.62      0.55      0.53      0.68      0.62      0.65


==> anc/supplementtable_medz_larger_vss.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:         8257
total count in table (limited SFR and Mass range):       8257.00
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.050         0         0         0         0         0         0         0         0         0         1         0         0         0         0         0         0
     0.071         0         0         0         0         0         1         1         0         1         0         1         1         1         0         1         0
      0.10         0         0         1         0         1         6         7         3         2         3         2         2         2         1         0         0
      0.14         0         0         0         3         2         5        15        18        11         6         5         4         1         1         0         1
      0.20         0         1         0         0         8        23        48        39        39        25        17         8         8         4         1         0
      0.28         0         0         2         1         5        25        76        92        95        53        58        26         7         3         3         1
      0.40         0         0         1         1         7        34       104       174       184       140       113        54        27        10         4         0
      0.56         0         0         1         0         3        16        69       182       267       228       169       116        51        28         6         1
      0.79         0         0         0         0         0        16        47       174       324       314       268       168        89        44        10         5
      1.12         0         0         1         0         1         3        31       100       230       329       301       227       114        52        19         0
      1.58         0         0         0         0         0         3         9        37       134       248       303       225       128        66        28         4
      2.24         0         0         0         0         1         3         2        15        49       122       175       218       119        60        19         7
      3.16         0         0         0         0         1         0         2         4        16        34        76       107        80        47        21         4
      4.47         0         0         0         0         0         0         0         4         4        21        36        44        43        33        15         0
      6.31         0         0         0         0         1         0         0         0         1         2         8        12        20         6         3         2
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.050       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0      15.2       0.0       0.0       0.0       0.0       0.0       0.0
     0.071       0.0       0.0       0.0       0.0       0.0      15.2      15.2       0.0      15.2       0.0      15.2      15.2      15.2       0.0      15.2       0.0
      0.10       0.0       0.0      15.2       0.0      15.2      90.9     106.1      45.5      30.3      45.5      30.3      30.3      30.3      15.2       0.0       0.0
      0.14       0.0       0.0       0.0      45.5      30.3      75.8     227.3     272.7     166.7      90.9      75.8      60.6      15.2      15.2       0.0      15.2
      0.20       0.0      15.2       0.0       0.0     121.2     348.5     727.3     590.9     590.9     378.8     257.6     121.2     121.2      60.6      15.2       0.0
      0.28       0.0       0.0      30.3      15.2      75.8     378.8    1151.5    1393.9    1439.4     803.0     878.8     393.9     106.1      45.5      45.5      15.2
      0.40       0.0       0.0      15.2      15.2     106.1     515.1    1575.7    2636.3    2787.8    2121.2    1712.1     818.2     409.1     151.5      60.6       0.0
      0.56       0.0       0.0      15.2       0.0      45.5     242.4    1045.4    2757.5    4045.4    3454.5    2560.6    1757.5     772.7     424.2      90.9      15.2
      0.79       0.0       0.0       0.0       0.0       0.0     242.4     712.1    2636.3    4909.0    4757.5    4060.5    2545.4    1348.5     666.7     151.5      75.8
      1.12       0.0       0.0      15.2       0.0      15.2      45.5     469.7    1515.1    3484.8    4984.8    4560.5    3439.3    1727.2     787.9     287.9       0.0
      1.58       0.0       0.0       0.0       0.0       0.0      45.5     136.4     560.6    2030.3    3757.5    4590.8    3409.0    1939.4    1000.0     424.2      60.6
      2.24       0.0       0.0       0.0       0.0      15.2      45.5      30.3     227.3     742.4    1848.5    2651.5    3303.0    1803.0     909.1     287.9     106.1
      3.16       0.0       0.0       0.0       0.0      15.2       0.0      30.3      60.6     242.4     515.1    1151.5    1621.2    1212.1     712.1     318.2      60.6
      4.47       0.0       0.0       0.0       0.0       0.0       0.0       0.0      60.6      60.6     318.2     545.4     666.7     651.5     500.0     227.3       0.0
      6.31       0.0       0.0       0.0       0.0      15.2       0.0       0.0       0.0      15.2      30.3     121.2     181.8     303.0      90.9      45.5      30.3
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                                                                                                                                                                
    0.0500                                                                                                10.7                                                            
    0.0710                                                        5.29      6.86                6.07                6.98      6.22      7.99                6.10          
     0.100                          5.24                5.57      7.22      6.29      6.46      5.48      5.36      6.39      7.02      6.95      5.61                    
     0.140                                    5.75      6.25      6.32      6.24      5.85      5.64      5.37      5.98      7.33      6.05      7.28                9.18
     0.200                8.65                          5.67      6.13      5.79      5.67      5.98      6.23      6.38      6.43      6.83      6.97      5.70          
     0.280                          6.10      5.31      5.46      5.82      5.81      5.90      6.11      6.00      6.18      6.34      6.79      7.39      6.22      5.43
     0.400                          6.56      5.58      5.66      5.72      5.80      5.78      5.81      6.00      5.93      6.44      6.72      6.31      7.34          
     0.560                          6.29                5.99      5.56      5.72      5.93      5.78      5.96      5.97      6.25      6.46      6.85      7.75      10.0
     0.790                                                        5.88      5.76      5.80      5.83      5.81      6.07      6.09      6.37      6.80      6.83      7.32
      1.12                          7.99                7.45      5.25      5.44      5.76      5.76      5.78      5.83      5.98      6.12      6.42      6.51          
      1.58                                                        5.68      5.62      5.58      5.66      5.73      5.84      5.89      6.02      6.54      6.91      7.14
      2.24                                              5.31      5.61      8.92      5.78      5.54      5.74      5.78      5.83      5.95      6.32      6.60      6.48
      3.16                                              5.69                5.85      5.37      5.63      5.69      5.81      5.80      6.07      5.96      6.24      9.26
      4.47                                                                            5.59      5.62      5.41      5.58      5.84      5.78      6.10      6.24          
      6.31                                              5.32                                    5.75      5.62      5.53      5.65      5.86      6.58      8.64      6.43
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.53       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN      0.55      0.89       NaN      0.90       NaN      0.52      0.70      0.36       NaN      0.56       NaN
      0.10       NaN       NaN      0.35       NaN      0.62      0.61      0.68      0.83      0.82      1.11      1.00      1.42      0.77      0.97       NaN       NaN
      0.14       NaN       NaN       NaN      0.57      0.56      0.71      0.82      0.97      0.97      1.22      0.79      1.43      0.61      0.58       NaN      0.41
      0.20       NaN      0.63       NaN       NaN      0.65      0.71      0.82      0.94      1.00      1.06      0.98      0.87      0.83      0.68      0.47       NaN
      0.28       NaN       NaN      0.26      0.45      0.64      0.70      0.84      0.90      0.97      1.03      1.05      1.00      0.97      0.61      0.73      0.80
      0.40       NaN       NaN      0.26      0.57      0.65      0.70      0.84      0.91      0.98      1.03      1.09      1.06      1.05      1.14      1.62       NaN
      0.56       NaN       NaN      0.51       NaN      0.64      0.69      0.87      0.93      1.00      1.06      1.12      1.10      1.11      1.23      1.04      0.64
      0.79       NaN       NaN       NaN       NaN       NaN      0.68      0.84      0.93      1.03      1.12      1.15      1.12      1.18      1.22      1.23      1.17
      1.12       NaN       NaN      1.34       NaN      0.41      0.50      0.81      0.87      1.01      1.12      1.18      1.25      1.24      1.23      1.33       NaN
      1.58       NaN       NaN       NaN       NaN       NaN      0.51      0.79      0.87      1.04      1.15      1.20      1.24      1.25      1.33      1.31      1.26
      2.24       NaN       NaN       NaN       NaN      0.83      0.68      0.80      0.85      1.01      1.13      1.22      1.27      1.30      1.35      1.31      1.37
      3.16       NaN       NaN       NaN       NaN      0.26       NaN      0.90      1.02      1.03      1.08      1.18      1.30      1.35      1.37      1.43      1.27
      4.47       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.91      1.01      1.11      1.22      1.29      1.37      1.35      1.39       NaN
      6.31       NaN       NaN       NaN       NaN      0.50       NaN       NaN       NaN      0.68      1.13      1.18      1.26      1.31      1.39      1.33      1.31
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.10       NaN       NaN       NaN       NaN       NaN      0.13      0.17      0.04      0.04      0.29      0.37      0.47      0.08       NaN       NaN       NaN
      0.14       NaN       NaN       NaN      0.01      0.07      0.16      0.18      0.16      0.20      0.31      0.40      0.54       NaN       NaN       NaN       NaN
      0.20       NaN       NaN       NaN       NaN      0.19      0.14      0.14      0.16      0.20      0.21      0.21      0.36      0.28      0.15       NaN       NaN
      0.28       NaN       NaN      0.08       NaN      0.14      0.11      0.14      0.16      0.19      0.24      0.23      0.24      0.30      0.41      0.26       NaN
      0.40       NaN       NaN       NaN       NaN      0.17      0.16      0.17      0.17      0.15      0.21      0.24      0.32      0.31      0.37      0.55       NaN
      0.56       NaN       NaN       NaN       NaN      0.07      0.09      0.16      0.15      0.16      0.19      0.22      0.26      0.31      0.30      0.45       NaN
      0.79       NaN       NaN       NaN       NaN       NaN      0.16      0.17      0.15      0.17      0.19      0.20      0.22      0.26      0.30      0.24      0.20
      1.12       NaN       NaN       NaN       NaN       NaN      0.05      0.14      0.18      0.17      0.17      0.18      0.22      0.28      0.25      0.24       NaN
      1.58       NaN       NaN       NaN       NaN       NaN      0.12      0.15      0.15      0.16      0.17      0.21      0.21      0.22      0.21      0.21      0.17
      2.24       NaN       NaN       NaN       NaN       NaN      0.38      0.48      0.21      0.15      0.17      0.17      0.20      0.19      0.22      0.20      0.44
      3.16       NaN       NaN       NaN       NaN       NaN       NaN      0.11      0.22      0.22      0.18      0.18      0.18      0.20      0.21      0.23      0.14
      4.47       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.29      0.24      0.16      0.22      0.15      0.19      0.18      0.20       NaN
      6.31       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.21      0.23      0.18      0.18      0.13      0.07      0.07


==> anc/supplementtable_medz_larger_vssfs.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:         8322
total count in table (limited SFR and Mass range):       8322.00
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.050         0         0         0         0         0         0         0         0         0         1         0         0         0         0         0         0
     0.071         0         0         0         0         0         1         1         0         1         0         1         1         1         1         1         0
      0.10         0         0         1         0         1         6         7         3         2         3         2         2         2         1         0         0
      0.14         0         0         0         3         2         5        15        19        12         6         5         5         1         1         0         1
      0.20         0         1         0         0         8        23        48        39        40        25        18         9         8         4         1         0
      0.28         0         0         2         1         5        25        76        92        95        53        58        27         7         3         3         1
      0.40         0         0         1         1         7        34       104       174       184       140       113        54        27        10         4         0
      0.56         0         0         1         0         3        16        69       182       267       228       169       117        51        28         6         1
      0.79         0         0         0         0         0        16        47       174       324       315       269       168        89        44        10         5
      1.12         0         0         1         0         1         3        31       100       230       329       301       228       115        52        19         0
      1.58         0         0         0         0         0         3         9        37       134       249       305       227       130        67        28         4
      2.24         0         0         0         0         1         3         2        15        49       123       177       218       125        61        19         7
      3.16         0         0         0         0         1         0         2         4        16        34        76       110        83        50        22         4
      4.47         0         0         0         0         0         0         0         4         4        22        37        48        47        36        16         1
      6.31         0         0         0         0         1         0         0         0         1         2         9        15        22         9         3         2
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.050       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0      15.2       0.0       0.0       0.0       0.0       0.0       0.0
     0.071       0.0       0.0       0.0       0.0       0.0      15.2      15.2       0.0      15.2       0.0      15.2      15.2      15.2      15.2      15.2       0.0
      0.10       0.0       0.0      15.2       0.0      15.2      90.9     106.1      45.5      30.3      45.5      30.3      30.3      30.3      15.2       0.0       0.0
      0.14       0.0       0.0       0.0      45.5      30.3      75.8     227.3     287.9     181.8      90.9      75.8      75.8      15.2      15.2       0.0      15.2
      0.20       0.0      15.2       0.0       0.0     121.2     348.5     727.3     590.9     606.0     378.8     272.7     136.4     121.2      60.6      15.2       0.0
      0.28       0.0       0.0      30.3      15.2      75.8     378.8    1151.5    1393.9    1439.4     803.0     878.8     409.1     106.1      45.5      45.5      15.2
      0.40       0.0       0.0      15.2      15.2     106.1     515.1    1575.7    2636.3    2787.8    2121.2    1712.1     818.2     409.1     151.5      60.6       0.0
      0.56       0.0       0.0      15.2       0.0      45.5     242.4    1045.4    2757.5    4045.4    3454.5    2560.6    1772.7     772.7     424.2      90.9      15.2
      0.79       0.0       0.0       0.0       0.0       0.0     242.4     712.1    2636.3    4909.0    4772.6    4075.7    2545.4    1348.5     666.7     151.5      75.8
      1.12       0.0       0.0      15.2       0.0      15.2      45.5     469.7    1515.1    3484.8    4984.8    4560.5    3454.5    1742.4     787.9     287.9       0.0
      1.58       0.0       0.0       0.0       0.0       0.0      45.5     136.4     560.6    2030.3    3772.7    4621.1    3439.3    1969.7    1015.1     424.2      60.6
      2.24       0.0       0.0       0.0       0.0      15.2      45.5      30.3     227.3     742.4    1863.6    2681.8    3303.0    1893.9     924.2     287.9     106.1
      3.16       0.0       0.0       0.0       0.0      15.2       0.0      30.3      60.6     242.4     515.1    1151.5    1666.6    1257.6     757.6     333.3      60.6
      4.47       0.0       0.0       0.0       0.0       0.0       0.0       0.0      60.6      60.6     333.3     560.6     727.3     712.1     545.4     242.4      15.2
      6.31       0.0       0.0       0.0       0.0      15.2       0.0       0.0       0.0      15.2      30.3     136.4     227.3     333.3     136.4      45.5      30.3
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                                                                                                                                                                
    0.0500                                                                                                10.7                                                            
    0.0710                                                        5.29      6.86                6.07                6.98      6.22      7.99      6.33      6.10          
     0.100                          5.24                5.57      7.22      6.29      6.46      5.48      5.36      6.39      7.02      6.95      5.61                    
     0.140                                    5.75      6.25      6.32      6.24      5.72      6.62      5.37      5.98      6.43      6.05      7.28                9.18
     0.200                8.65                          5.67      6.13      5.79      5.67      5.98      6.23      6.38      6.43      6.83      6.97      5.70          
     0.280                          6.10      5.31      5.46      5.82      5.81      5.90      6.11      6.00      6.18      6.34      6.79      7.39      6.22      5.43
     0.400                          6.56      5.58      5.66      5.72      5.80      5.78      5.81      6.00      5.93      6.44      6.72      6.31      7.34          
     0.560                          6.29                5.99      5.56      5.72      5.93      5.78      5.96      5.97      6.20      6.46      6.85      7.75      10.0
     0.790                                                        5.88      5.76      5.80      5.83      5.81      6.07      6.09      6.37      6.80      6.83      7.32
      1.12                          7.99                7.45      5.25      5.44      5.76      5.76      5.78      5.83      5.99      6.12      6.42      6.51          
      1.58                                                        5.68      5.62      5.58      5.66      5.73      5.84      5.89      6.02      6.46      6.91      7.14
      2.24                                              5.31      5.61      8.92      5.78      5.54      5.74      5.78      5.83      5.96      6.31      6.60      6.48
      3.16                                              5.69                5.85      5.37      5.63      5.69      5.81      5.80      6.06      5.98      6.31      9.26
      4.47                                                                            5.59      5.62      5.44      5.56      5.95      5.78      6.03      6.24      5.34
      6.31                                              5.32                                    5.75      5.62      5.53      5.65      5.73      6.12      8.64      6.43
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.53       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN      0.55      0.89       NaN      0.90       NaN      0.52      0.70      0.36      0.53      0.56       NaN
      0.10       NaN       NaN      0.35       NaN      0.62      0.61      0.68      0.83      0.82      1.11      1.00      1.42      0.77      0.97       NaN       NaN
      0.14       NaN       NaN       NaN      0.57      0.56      0.71      0.82      0.96      1.03      1.22      0.79      1.22      0.61      0.58       NaN      0.41
      0.20       NaN      0.63       NaN       NaN      0.65      0.71      0.82      0.94      1.00      1.06      1.02      0.87      0.83      0.68      0.47       NaN
      0.28       NaN       NaN      0.26      0.45      0.64      0.70      0.84      0.90      0.97      1.03      1.05      1.00      0.97      0.61      0.73      0.80
      0.40       NaN       NaN      0.26      0.57      0.65      0.70      0.84      0.91      0.98      1.03      1.09      1.06      1.05      1.14      1.62       NaN
      0.56       NaN       NaN      0.51       NaN      0.64      0.69      0.87      0.93      1.00      1.06      1.12      1.10      1.11      1.23      1.04      0.64
      0.79       NaN       NaN       NaN       NaN       NaN      0.68      0.84      0.93      1.03      1.12      1.15      1.12      1.18      1.22      1.23      1.17
      1.12       NaN       NaN      1.34       NaN      0.41      0.50      0.81      0.87      1.01      1.12      1.18      1.25      1.24      1.23      1.33       NaN
      1.58       NaN       NaN       NaN       NaN       NaN      0.51      0.79      0.87      1.04      1.15      1.20      1.24      1.25      1.32      1.31      1.26
      2.24       NaN       NaN       NaN       NaN      0.83      0.68      0.80      0.85      1.01      1.13      1.22      1.27      1.30      1.35      1.31      1.37
      3.16       NaN       NaN       NaN       NaN      0.26       NaN      0.90      1.02      1.03      1.08      1.18      1.29      1.35      1.37      1.43      1.27
      4.47       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.91      1.01      1.11      1.22      1.28      1.37      1.35      1.39      1.34
      6.31       NaN       NaN       NaN       NaN      0.50       NaN       NaN       NaN      0.68      1.13      1.18      1.24      1.31      1.33      1.33      1.31
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.10       NaN       NaN       NaN       NaN       NaN      0.13      0.17      0.04      0.04      0.29      0.37      0.47      0.08       NaN       NaN       NaN
      0.14       NaN       NaN       NaN      0.01      0.07      0.16      0.18      0.16      0.20      0.31      0.40      0.47       NaN       NaN       NaN       NaN
      0.20       NaN       NaN       NaN       NaN      0.19      0.14      0.14      0.16      0.20      0.21      0.22      0.35      0.28      0.15       NaN       NaN
      0.28       NaN       NaN      0.08       NaN      0.14      0.11      0.14      0.16      0.19      0.24      0.23      0.24      0.30      0.41      0.26       NaN
      0.40       NaN       NaN       NaN       NaN      0.17      0.16      0.17      0.17      0.15      0.21      0.24      0.32      0.31      0.37      0.55       NaN
      0.56       NaN       NaN       NaN       NaN      0.07      0.09      0.16      0.15      0.16      0.19      0.22      0.26      0.31      0.30      0.45       NaN
      0.79       NaN       NaN       NaN       NaN       NaN      0.16      0.17      0.15      0.17      0.19      0.20      0.22      0.26      0.30      0.24      0.20
      1.12       NaN       NaN       NaN       NaN       NaN      0.05      0.14      0.18      0.17      0.17      0.18      0.22      0.28      0.25      0.24       NaN
      1.58       NaN       NaN       NaN       NaN       NaN      0.12      0.15      0.15      0.16      0.17      0.21      0.21      0.22      0.21      0.21      0.17
      2.24       NaN       NaN       NaN       NaN       NaN      0.38      0.48      0.21      0.15      0.17      0.17      0.20      0.19      0.22      0.20      0.44
      3.16       NaN       NaN       NaN       NaN       NaN       NaN      0.11      0.22      0.22      0.18      0.18      0.19      0.20      0.21      0.23      0.14
      4.47       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.29      0.24      0.16      0.22      0.15      0.19      0.18      0.20       NaN
      6.31       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.21      0.23      0.17      0.17      0.18      0.07      0.07


==> anc/supplementtable_medz_midr_vns.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        29226
total count in table (limited SFR and Mass range):       26351.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         1         0         1         0         0         1         1         7         9        21        38        77        88        31         5
     0.050         0         0         1         1         0         0         0         4         6         7        22        37        82        77        27         6
     0.071         0         0         1         4         1         2         2         5        19        22        33        60        70        60        33         8
      0.10         0         2         4         4         2         7         8        19        29        38        50        72        97        75        24         4
      0.14         0         0         9         1         7        12        22        57        84        72        86       103        79        50        29         7
      0.20         0         0         8         8        22        39        50       120       187       153       146       138       110        62        22         4
      0.28         1         3         4         4        26        44       125       228       341       287       276       167       124        59        24         1
      0.40         1         0         1         7        33        85       192       337       501       522       377       295       155        80        22         4
      0.56         0         0         1         9        37        70       226       446       654       698       595       391       193        84        16         1
      0.79         0         0         0         6        23        71       177       430       752       910       789       498       284        87        22         4
      1.12         0         0         2         3        16        50       168       354       666       924       766       545       283       112        16         1
      1.58         0         0         1         1        14        34       104       225       470       681       772       553       285       103        23         2
      2.24         0         0         0         4         7        21        43        85       248       392       539       440       249        87        23         3
      3.16         0         0         0         0         2         8        17        50       103       211       288       310       181        63        22         2
      4.47         0         0         0         0         6         0         3        10        56        85       159       165       132        45        22         3
      6.31         0         0         0         0         1         0         4         4        14        26        71        80        55        30        13         3
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0      15.2       0.0      15.2       0.0       0.0      15.2      15.2     106.1     136.4     318.2     575.7    1166.6    1333.3     469.7      75.8
     0.050       0.0       0.0      15.2      15.2       0.0       0.0       0.0      60.6      90.9     106.1     333.3     560.6    1242.4    1166.6     409.1      90.9
     0.071       0.0       0.0      15.2      60.6      15.2      30.3      30.3      75.8     287.9     333.3     500.0     909.1    1060.6     909.1     500.0     121.2
      0.10       0.0      30.3      60.6      60.6      30.3     106.1     121.2     287.9     439.4     575.7     757.6    1090.9    1469.7    1136.3     363.6      60.6
      0.14       0.0       0.0     136.4      15.2     106.1     181.8     333.3     863.6    1272.7    1090.9    1303.0    1560.6    1196.9     757.6     439.4     106.1
      0.20       0.0       0.0     121.2     121.2     333.3     590.9     757.6    1818.1    2833.3    2318.1    2212.1    2090.9    1666.6     939.4     333.3      60.6
      0.28      15.2      45.5      60.6      60.6     393.9     666.7    1893.9    3454.5    5166.6    4348.4    4181.7    2530.3    1878.8     893.9     363.6      15.2
      0.40      15.2       0.0      15.2     106.1     500.0    1287.9    2909.0    5106.0    7590.8    7908.9    5712.0    4469.6    2348.4    1212.1     333.3      60.6
      0.56       0.0       0.0      15.2     136.4     560.6    1060.6    3424.2    6757.5    9908.9   10575.6    9015.0    5924.1    2924.2    1272.7     242.4      15.2
      0.79       0.0       0.0       0.0      90.9     348.5    1075.7    2681.8    6515.0   11393.7   13787.6   11954.3    7545.3    4303.0    1318.2     333.3      60.6
      1.12       0.0       0.0      30.3      45.5     242.4     757.6    2545.4    5363.5   10090.7   13999.7   11605.8    8257.4    4287.8    1696.9     242.4      15.2
      1.58       0.0       0.0      15.2      15.2     212.1     515.1    1575.7    3409.0    7121.1   10318.0   11696.8    8378.6    4318.1    1560.6     348.5      30.3
      2.24       0.0       0.0       0.0      60.6     106.1     318.2     651.5    1287.9    3757.5    5939.3    8166.5    6666.5    3772.7    1318.2     348.5      45.5
      3.16       0.0       0.0       0.0       0.0      30.3     121.2     257.6     757.6    1560.6    3196.9    4363.6    4696.9    2742.4     954.5     333.3      30.3
      4.47       0.0       0.0       0.0       0.0      90.9       0.0      45.5     151.5     848.5    1287.9    2409.0    2500.0    2000.0     681.8     333.3      45.5
      6.31       0.0       0.0       0.0       0.0      15.2       0.0      60.6      60.6     212.1     393.9    1075.7    1212.1     833.3     454.5     197.0      45.5
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                3.97                5.14                          4.65      5.15      4.04      4.52      4.21      4.27      4.33      4.40      4.58      4.99
    0.0500                          3.86      4.24                                    5.16      4.92      4.77      4.33      4.31      4.22      4.41      4.56      4.82
    0.0710                          4.88      4.44      3.94      4.27      5.04      4.87      4.67      4.54      4.54      4.34      4.25      4.46      4.83      4.81
     0.100                4.76      4.23      4.43      4.92      4.73      4.81      4.89      4.62      4.71      4.60      4.41      4.42      4.48      4.69      4.66
     0.140                          4.35      3.96      4.17      4.51      4.84      4.79      4.84      4.58      4.56      4.45      4.40      4.46      4.78      4.73
     0.200                          4.64      4.39      4.50      4.69      4.71      4.75      4.71      4.64      4.58      4.59      4.47      4.42      4.72      4.71
     0.280      4.47      4.02      4.21      4.66      4.30      4.64      4.61      4.61      4.63      4.66      4.63      4.58      4.58      4.58      4.78      4.94
     0.400      3.85                4.93      4.09      4.61      4.62      4.54      4.60      4.61      4.68      4.64      4.53      4.54      4.55      4.75      5.08
     0.560                          3.87      4.07      4.30      4.35      4.48      4.54      4.58      4.59      4.60      4.60      4.63      4.65      4.56      4.99
     0.790                                    4.13      4.25      4.35      4.37      4.46      4.52      4.54      4.65      4.61      4.56      4.61      4.81      4.79
      1.12                          4.76      4.00      4.09      4.26      4.38      4.37      4.46      4.48      4.58      4.61      4.64      4.68      4.87      4.32
      1.58                          4.24      4.20      4.27      4.11      4.31      4.38      4.37      4.46      4.55      4.56      4.58      4.61      4.66      5.18
      2.24                                    4.05      4.50      4.04      4.16      4.24      4.40      4.37      4.44      4.54      4.62      4.62      4.67      4.24
      3.16                                              4.28      4.17      4.09      4.34      4.32      4.26      4.43      4.44      4.58      4.70      4.85      4.77
      4.47                                              4.16                4.10      4.04      4.35      4.35      4.41      4.39      4.50      4.45      4.70      4.56
      6.31                                              4.02                4.53      4.21      4.22      4.14      4.26      4.41      4.40      4.45      4.32      4.73
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.58       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN      0.50      0.63       NaN       NaN       NaN      0.52      0.39       NaN       NaN       NaN       NaN       NaN       NaN
      0.10       NaN      0.34      0.49      0.62       NaN      0.41      0.89      1.06      1.08      0.51      0.92      0.68      0.39      0.51       NaN       NaN
      0.14       NaN       NaN      0.26      0.59      0.68      0.68      0.76      0.93      0.98      0.87      0.76      0.61       NaN      0.49       NaN       NaN
      0.20       NaN       NaN      0.39      0.56      0.61      0.69      0.91      0.94      0.93      1.02      0.98      0.99      0.97       NaN      0.53       NaN
      0.28       NaN      0.19      0.26      0.63      0.63      0.70      0.86      0.97      1.02      1.08      1.03      1.05      1.08      0.65       NaN       NaN
      0.40      0.18       NaN      0.52      0.42      0.60      0.76      0.89      0.99      1.05      1.15      1.09      1.11      0.95      1.46       NaN       NaN
      0.56       NaN       NaN      0.20      0.46      0.62      0.71      0.86      1.00      1.10      1.10      1.16      1.15      1.28      1.47       NaN       NaN
      0.79       NaN       NaN       NaN      0.44      0.54      0.70      0.82      1.01      1.07      1.14      1.18      1.17      1.21      1.24       NaN       NaN
      1.12       NaN       NaN      0.60      0.50      0.60      0.67      0.77      0.97      1.11      1.16      1.20      1.21      1.23      1.25      1.53       NaN
      1.58       NaN       NaN      0.66      0.41      0.56      0.65      0.77      0.93      1.07      1.19      1.23      1.26      1.29      1.21      1.42       NaN
      2.24       NaN       NaN       NaN      0.39      0.57      0.58      0.70      0.90      1.04      1.19      1.25      1.29      1.32      1.31      1.63      1.21
      3.16       NaN       NaN       NaN       NaN      0.54      0.56      0.65      0.85      1.01      1.16      1.26      1.30      1.33      1.29      1.26      1.58
      4.47       NaN       NaN       NaN       NaN      0.46       NaN      0.49      0.84      0.95      1.15      1.24      1.31      1.34      1.35      1.24      1.30
      6.31       NaN       NaN       NaN       NaN      0.47       NaN      0.63      0.95      0.90      1.03      1.14      1.29      1.32      1.43      1.36      1.47
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.00      0.00      0.00      0.00      0.00      0.00      0.00      0.00
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.00      0.00      0.22      0.00      0.00      0.00      0.00      0.00      0.00
     0.071       NaN       NaN       NaN      0.28       NaN      0.00      0.00      0.00      0.12      0.08      0.00      0.00      0.00      0.00      0.00      0.00
      0.10       NaN      0.24      0.24      0.31      0.00      0.16      0.44      0.30      0.20      0.11      0.16      0.08      0.04      0.06      0.00      0.00
      0.14       NaN       NaN      0.17       NaN      0.29      0.32      0.41      0.32      0.29      0.24      0.08      0.06      0.00      0.07      0.00      0.00
      0.20       NaN       NaN      0.21      0.24      0.26      0.25      0.45      0.39      0.30      0.27      0.23      0.23      0.18      0.00      0.11      0.00
      0.28       NaN      0.11      0.14      0.09      0.26      0.27      0.38      0.50      0.41      0.43      0.29      0.26      0.25      0.08      0.00       NaN
      0.40       NaN       NaN       NaN      0.08      0.12      0.22      0.34      0.50      0.51      0.47      0.41      0.36      0.25      0.17      0.00      0.00
      0.56       NaN       NaN       NaN      0.26      0.15      0.18      0.29      0.42      0.56      0.54      0.51      0.47      0.35      0.27      0.00       NaN
      0.79       NaN       NaN       NaN      0.16      0.18      0.18      0.21      0.37      0.53      0.58      0.56      0.52      0.43      0.29      0.00      0.00
      1.12       NaN       NaN      0.25      0.26      0.21      0.15      0.20      0.28      0.45      0.57      0.61      0.59      0.54      0.45      0.59       NaN
      1.58       NaN       NaN       NaN       NaN      0.23      0.20      0.18      0.21      0.30      0.52      0.61      0.63      0.62      0.53      0.48      0.00
      2.24       NaN       NaN       NaN      0.06      0.24      0.10      0.24      0.21      0.30      0.40      0.57      0.64      0.66      0.62      0.67      0.70
      3.16       NaN       NaN       NaN       NaN      0.02      0.13      0.19      0.20      0.21      0.34      0.49      0.62      0.68      0.67      0.61      1.11
      4.47       NaN       NaN       NaN       NaN      0.60       NaN      0.06      0.29      0.23      0.33      0.40      0.55      0.63      0.68      0.53      0.74
      6.31       NaN       NaN       NaN       NaN       NaN       NaN      0.06      0.53      0.22      0.39      0.22      0.51      0.59      0.67      0.72      0.81


==> anc/supplementtable_medz_midr_vss.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        12704
total count in table (limited SFR and Mass range):       12704.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.050         0         0         0         0         0         0         0         0         0         1         0         0         0         0         0         0
     0.071         0         0         0         2         1         0         0         0         1         1         0         0         0         0         0         0
      0.10         0         1         2         1         0         1         3         2         1         2         2         1         1         1         0         0
      0.14         0         0         4         1         6         7        10         7         8         5         1         1         0         1         0         0
      0.20         0         0         6         7        15        36        26        28        20        13         8         8         3         0         1         0
      0.28         0         1         4         4        23        39        94        93        62        56        26        10         6         1         0         0
      0.40         1         0         1         6        33        79       164       202       164       117        58        35        11         2         0         0
      0.56         0         0         1         7        37        68       206       355       312       242       153        74        18         4         0         0
      0.79         0         0         0         6        23        70       172       374       498       405       250       126        40         6         0         0
      1.12         0         0         2         3        16        50       165       334       544       592       342       184        73        16         3         0
      1.58         0         0         1         1        14        34       103       220       442       524       469       243        96        23         3         0
      2.24         0         0         0         4         6        21        41        83       234       348       390       266       102        29         5         1
      3.16         0         0         0         0         2         8        15        49       101       193       239       205        90        26         7         1
      4.47         0         0         0         0         6         0         3         9        55        78       139       121        82        22         3         2
      6.31         0         0         0         0         1         0         4         3        14        22        68        62        35        20         6         1
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.050       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0      15.2       0.0       0.0       0.0       0.0       0.0       0.0
     0.071       0.0       0.0       0.0      30.3      15.2       0.0       0.0       0.0      15.2      15.2       0.0       0.0       0.0       0.0       0.0       0.0
      0.10       0.0      15.2      30.3      15.2       0.0      15.2      45.5      30.3      15.2      30.3      30.3      15.2      15.2      15.2       0.0       0.0
      0.14       0.0       0.0      60.6      15.2      90.9     106.1     151.5     106.1     121.2      75.8      15.2      15.2       0.0      15.2       0.0       0.0
      0.20       0.0       0.0      90.9     106.1     227.3     545.4     393.9     424.2     303.0     197.0     121.2     121.2      45.5       0.0      15.2       0.0
      0.28       0.0      15.2      60.6      60.6     348.5     590.9    1424.2    1409.1     939.4     848.5     393.9     151.5      90.9      15.2       0.0       0.0
      0.40      15.2       0.0      15.2      90.9     500.0    1196.9    2484.8    3060.6    2484.8    1772.7     878.8     530.3     166.7      30.3       0.0       0.0
      0.56       0.0       0.0      15.2     106.1     560.6    1030.3    3121.2    5378.7    4727.2    3666.6    2318.1    1121.2     272.7      60.6       0.0       0.0
      0.79       0.0       0.0       0.0      90.9     348.5    1060.6    2606.0    5666.6    7545.3    6136.3    3787.8    1909.1     606.0      90.9       0.0       0.0
      1.12       0.0       0.0      30.3      45.5     242.4     757.6    2500.0    5060.5    8242.3    8969.5    5181.7    2787.8    1106.0     242.4      45.5       0.0
      1.58       0.0       0.0      15.2      15.2     212.1     515.1    1560.6    3333.3    6696.8    7939.2    7105.9    3681.8    1454.5     348.5      45.5       0.0
      2.24       0.0       0.0       0.0      60.6      90.9     318.2     621.2    1257.6    3545.4    5272.6    5909.0    4030.2    1545.4     439.4      75.8      15.2
      3.16       0.0       0.0       0.0       0.0      30.3     121.2     227.3     742.4    1530.3    2924.2    3621.1    3106.0    1363.6     393.9     106.1      15.2
      4.47       0.0       0.0       0.0       0.0      90.9       0.0      45.5     136.4     833.3    1181.8    2106.0    1833.3    1242.4     333.3      45.5      30.3
      6.31       0.0       0.0       0.0       0.0      15.2       0.0      60.6      45.5     212.1     333.3    1030.3     939.4     530.3     303.0      90.9      15.2
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                                                                                                                                                                
    0.0500                                                                                                4.11                                                            
    0.0710                                    4.47      3.94                                    5.04      3.97                                                            
     0.100                4.51      4.23      4.91                4.75      4.64      5.11      4.76      5.13      4.93      4.55      4.90      4.84                    
     0.140                          4.35      3.96      4.17      4.51      4.84      4.43      4.76      4.15      5.00      4.54                4.90                    
     0.200                          4.81      4.39      4.50      4.69      4.72      4.72      4.76      4.42      4.70      4.62      4.65                5.15          
     0.280                4.85      4.21      4.66      4.29      4.64      4.64      4.52      4.59      4.61      4.61      4.59      4.59      4.73                    
     0.400      3.85                4.93      4.15      4.61      4.62      4.54      4.60      4.59      4.63      4.50      4.53      4.42      4.75                    
     0.560                          3.87      4.07      4.30      4.35      4.51      4.54      4.54      4.57      4.55      4.57      4.71      4.61                    
     0.790                                    4.13      4.25      4.35      4.37      4.46      4.50      4.55      4.60      4.66      4.58      4.96                    
      1.12                          4.76      4.00      4.09      4.26      4.38      4.38      4.46      4.48      4.61      4.63      4.54      4.47      5.06          
      1.58                          4.24      4.20      4.27      4.11      4.30      4.37      4.36      4.47      4.57      4.56      4.61      4.52      4.20          
      2.24                                    4.05      4.63      4.04      4.14      4.20      4.42      4.38      4.44      4.54      4.55      4.51      4.44      4.95
      3.16                                              4.28      4.17      4.20      4.29      4.32      4.26      4.42      4.42      4.66      4.63      4.75      4.28
      4.47                                              4.16                4.10      3.88      4.35      4.35      4.40      4.35      4.59      4.43      4.86      4.56
      6.31                                              4.02                4.53      4.08      4.22      4.11      4.26      4.33      4.42      4.48      4.44      4.49
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.58       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN      0.50      0.63       NaN       NaN       NaN      0.52      0.39       NaN       NaN       NaN       NaN       NaN       NaN
      0.10       NaN      0.34      0.49      0.62       NaN      0.41      0.89      1.06      1.08      0.51      0.92      0.68      0.39      0.51       NaN       NaN
      0.14       NaN       NaN      0.26      0.59      0.68      0.67      0.76      0.93      0.98      0.87      0.76      0.61       NaN      0.49       NaN       NaN
      0.20       NaN       NaN      0.39      0.56      0.56      0.69      0.92      0.94      0.94      1.02      0.98      0.99      0.97       NaN      0.53       NaN
      0.28       NaN      0.19      0.26      0.63      0.63      0.70      0.87      0.97      1.02      1.08      1.03      1.05      1.08      0.65       NaN       NaN
      0.40      0.18       NaN      0.52      0.43      0.60      0.76      0.89      0.99      1.05      1.15      1.09      1.11      0.95      1.46       NaN       NaN
      0.56       NaN       NaN      0.20      0.46      0.62      0.71      0.86      1.00      1.10      1.10      1.16      1.15      1.28      1.47       NaN       NaN
      0.79       NaN       NaN       NaN      0.44      0.54      0.70      0.82      1.01      1.07      1.14      1.18      1.17      1.21      1.24       NaN       NaN
      1.12       NaN       NaN      0.60      0.50      0.60      0.67      0.77      0.97      1.11      1.16      1.20      1.21      1.23      1.25      1.53       NaN
      1.58       NaN       NaN      0.66      0.41      0.56      0.65      0.77      0.93      1.07      1.19      1.23      1.26      1.29      1.21      1.42       NaN
      2.24       NaN       NaN       NaN      0.39      0.57      0.58      0.70      0.90      1.04      1.19      1.25      1.30      1.32      1.31      1.63      1.21
      3.16       NaN       NaN       NaN       NaN      0.54      0.56      0.65      0.85      1.01      1.16      1.26      1.30      1.33      1.30      1.26      1.58
      4.47       NaN       NaN       NaN       NaN      0.46       NaN      0.49      0.84      0.95      1.15      1.24      1.31      1.34      1.35      1.23      1.30
      6.31       NaN       NaN       NaN       NaN      0.47       NaN      0.63      0.95      0.90      1.03      1.14      1.29      1.32      1.43      1.43      1.47
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN      0.01       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.10       NaN       NaN      0.14       NaN       NaN       NaN      0.17      0.13       NaN      0.03      0.16       NaN       NaN       NaN       NaN       NaN
      0.14       NaN       NaN      0.15       NaN      0.20      0.13      0.13      0.11      0.28      0.31       NaN       NaN       NaN       NaN       NaN       NaN
      0.20       NaN       NaN      0.15      0.14      0.10      0.18      0.17      0.15      0.13      0.19      0.23      0.27      0.51       NaN       NaN       NaN
      0.28       NaN       NaN      0.14      0.09      0.16      0.16      0.13      0.17      0.19      0.18      0.30      0.40      0.22       NaN       NaN       NaN
      0.40       NaN       NaN       NaN      0.09      0.12      0.14      0.16      0.14      0.17      0.21      0.24      0.27      0.34      0.75       NaN       NaN
      0.56       NaN       NaN       NaN      0.19      0.15      0.14      0.15      0.16      0.15      0.19      0.19      0.22      0.29      0.57       NaN       NaN
      0.79       NaN       NaN       NaN      0.16      0.18      0.16      0.16      0.16      0.17      0.17      0.19      0.22      0.26      0.31       NaN       NaN
      1.12       NaN       NaN      0.25      0.26      0.21      0.15      0.17      0.17      0.17      0.16      0.18      0.20      0.19      0.30      0.16       NaN
      1.58       NaN       NaN       NaN       NaN      0.23      0.20      0.16      0.17      0.16      0.17      0.17      0.18      0.17      0.22      0.14       NaN
      2.24       NaN       NaN       NaN      0.06      0.14      0.10      0.18      0.16      0.19      0.15      0.15      0.18      0.16      0.21      0.25       NaN
      3.16       NaN       NaN       NaN       NaN      0.02      0.13      0.13      0.16      0.15      0.16      0.16      0.16      0.20      0.20      0.10       NaN
      4.47       NaN       NaN       NaN       NaN      0.60       NaN      0.06      0.09      0.19      0.16      0.16      0.16      0.16      0.18      0.11      0.03
      6.31       NaN       NaN       NaN       NaN       NaN       NaN      0.06      0.22      0.22      0.10      0.16      0.15      0.16      0.14      0.08       NaN


==> anc/supplementtable_medz_midr_vssfs.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        12778
total count in table (limited SFR and Mass range):       12778.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.050         0         0         0         0         0         0         0         0         0         1         0         0         0         0         0         0
     0.071         0         0         0         2         1         0         0         0         1         1         0         0         0         0         0         0
      0.10         0         1         2         1         0         1         3         2         1         2         2         1         1         1         0         0
      0.14         0         0         6         1         6         7        10         7         8         5         1         1         0         1         0         0
      0.20         0         0         6         7        16        36        26        28        20        13         8         8         3         0         1         0
      0.28         0         1         4         4        23        39        94        93        63        56        26        10         6         1         0         0
      0.40         1         0         1         6        33        79       164       202       164       117        58        35        11         2         0         0
      0.56         0         0         1         7        37        68       206       355       312       242       153        74        18         4         0         0
      0.79         0         0         0         6        23        70       172       374       498       405       250       126        40         6         0         0
      1.12         0         0         2         3        16        50       165       334       544       592       342       185        73        16         3         0
      1.58         0         0         1         1        14        34       103       220       442       524       470       243        97        23         3         0
      2.24         0         0         0         4         6        21        41        83       234       348       390       271       102        29         6         1
      3.16         0         0         0         0         2         8        15        49       101       195       239       211        98        27         7         1
      4.47         0         0         0         0         6         0         3         9        55        79       143       130        91        28         4         2
      6.31         0         0         0         0         1         0         4         3        14        22        70        66        41        20         7         2
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.050       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0      15.2       0.0       0.0       0.0       0.0       0.0       0.0
     0.071       0.0       0.0       0.0      30.3      15.2       0.0       0.0       0.0      15.2      15.2       0.0       0.0       0.0       0.0       0.0       0.0
      0.10       0.0      15.2      30.3      15.2       0.0      15.2      45.5      30.3      15.2      30.3      30.3      15.2      15.2      15.2       0.0       0.0
      0.14       0.0       0.0      90.9      15.2      90.9     106.1     151.5     106.1     121.2      75.8      15.2      15.2       0.0      15.2       0.0       0.0
      0.20       0.0       0.0      90.9     106.1     242.4     545.4     393.9     424.2     303.0     197.0     121.2     121.2      45.5       0.0      15.2       0.0
      0.28       0.0      15.2      60.6      60.6     348.5     590.9    1424.2    1409.1     954.5     848.5     393.9     151.5      90.9      15.2       0.0       0.0
      0.40      15.2       0.0      15.2      90.9     500.0    1196.9    2484.8    3060.6    2484.8    1772.7     878.8     530.3     166.7      30.3       0.0       0.0
      0.56       0.0       0.0      15.2     106.1     560.6    1030.3    3121.2    5378.7    4727.2    3666.6    2318.1    1121.2     272.7      60.6       0.0       0.0
      0.79       0.0       0.0       0.0      90.9     348.5    1060.6    2606.0    5666.6    7545.3    6136.3    3787.8    1909.1     606.0      90.9       0.0       0.0
      1.12       0.0       0.0      30.3      45.5     242.4     757.6    2500.0    5060.5    8242.3    8969.5    5181.7    2803.0    1106.0     242.4      45.5       0.0
      1.58       0.0       0.0      15.2      15.2     212.1     515.1    1560.6    3333.3    6696.8    7939.2    7121.1    3681.8    1469.7     348.5      45.5       0.0
      2.24       0.0       0.0       0.0      60.6      90.9     318.2     621.2    1257.6    3545.4    5272.6    5909.0    4106.0    1545.4     439.4      90.9      15.2
      3.16       0.0       0.0       0.0       0.0      30.3     121.2     227.3     742.4    1530.3    2954.5    3621.1    3196.9    1484.8     409.1     106.1      15.2
      4.47       0.0       0.0       0.0       0.0      90.9       0.0      45.5     136.4     833.3    1196.9    2166.6    1969.7    1378.8     424.2      60.6      30.3
      6.31       0.0       0.0       0.0       0.0      15.2       0.0      60.6      45.5     212.1     333.3    1060.6    1000.0     621.2     303.0     106.1      30.3
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                                                                                                                                                                
    0.0500                                                                                                4.11                                                            
    0.0710                                    4.47      3.94                                    5.04      3.97                                                            
     0.100                4.51      4.23      4.91                4.75      4.64      5.11      4.76      5.13      4.93      4.55      4.90      4.84                    
     0.140                          4.35      3.96      4.17      4.51      4.84      4.43      4.76      4.15      5.00      4.54                4.90                    
     0.200                          4.81      4.39      4.52      4.69      4.72      4.72      4.76      4.42      4.70      4.62      4.65                5.15          
     0.280                4.85      4.21      4.66      4.29      4.64      4.64      4.52      4.59      4.61      4.61      4.59      4.59      4.73                    
     0.400      3.85                4.93      4.15      4.61      4.62      4.54      4.60      4.59      4.63      4.50      4.53      4.42      4.75                    
     0.560                          3.87      4.07      4.30      4.35      4.51      4.54      4.54      4.57      4.55      4.57      4.71      4.61                    
     0.790                                    4.13      4.25      4.35      4.37      4.46      4.50      4.55      4.60      4.66      4.58      4.96                    
      1.12                          4.76      4.00      4.09      4.26      4.38      4.38      4.46      4.48      4.61      4.63      4.54      4.47      5.06          
      1.58                          4.24      4.20      4.27      4.11      4.30      4.37      4.36      4.47      4.57      4.56      4.59      4.52      4.20          
      2.24                                    4.05      4.63      4.04      4.14      4.20      4.42      4.38      4.44      4.53      4.55      4.51      4.49      4.95
      3.16                                              4.28      4.17      4.20      4.29      4.32      4.26      4.42      4.43      4.66      4.58      4.75      4.28
      4.47                                              4.16                4.10      3.88      4.35      4.33      4.39      4.38      4.60      4.43      4.86      4.56
      6.31                                              4.02                4.53      4.08      4.22      4.11      4.26      4.37      4.42      4.48      4.25      4.73
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.58       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN      0.50      0.63       NaN       NaN       NaN      0.52      0.39       NaN       NaN       NaN       NaN       NaN       NaN
      0.10       NaN      0.34      0.49      0.62       NaN      0.41      0.89      1.06      1.08      0.51      0.92      0.68      0.39      0.51       NaN       NaN
      0.14       NaN       NaN      0.26      0.59      0.68      0.67      0.76      0.93      0.98      0.87      0.76      0.61       NaN      0.49       NaN       NaN
      0.20       NaN       NaN      0.39      0.56      0.61      0.69      0.92      0.94      0.94      1.02      0.98      0.99      0.97       NaN      0.53       NaN
      0.28       NaN      0.19      0.26      0.63      0.63      0.70      0.87      0.97      1.02      1.08      1.03      1.05      1.08      0.65       NaN       NaN
      0.40      0.18       NaN      0.52      0.43      0.60      0.76      0.89      0.99      1.05      1.15      1.09      1.11      0.95      1.46       NaN       NaN
      0.56       NaN       NaN      0.20      0.46      0.62      0.71      0.86      1.00      1.10      1.10      1.16      1.15      1.28      1.47       NaN       NaN
      0.79       NaN       NaN       NaN      0.44      0.54      0.70      0.82      1.01      1.07      1.14      1.18      1.17      1.21      1.24       NaN       NaN
      1.12       NaN       NaN      0.60      0.50      0.60      0.67      0.77      0.97      1.11      1.16      1.20      1.21      1.23      1.25      1.53       NaN
      1.58       NaN       NaN      0.66      0.41      0.56      0.65      0.77      0.93      1.07      1.19      1.23      1.26      1.29      1.21      1.42       NaN
      2.24       NaN       NaN       NaN      0.39      0.57      0.58      0.70      0.90      1.04      1.19      1.25      1.29      1.32      1.31      1.63      1.21
      3.16       NaN       NaN       NaN       NaN      0.54      0.56      0.65      0.85      1.01      1.16      1.26      1.30      1.33      1.29      1.26      1.58
      4.47       NaN       NaN       NaN       NaN      0.46       NaN      0.49      0.84      0.95      1.15      1.24      1.31      1.34      1.35      1.24      1.30
      6.31       NaN       NaN       NaN       NaN      0.47       NaN      0.63      0.95      0.90      1.03      1.14      1.29      1.32      1.43      1.36      1.47
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN      0.01       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.10       NaN       NaN      0.14       NaN       NaN       NaN      0.17      0.13       NaN      0.03      0.16       NaN       NaN       NaN       NaN       NaN
      0.14       NaN       NaN      0.13       NaN      0.20      0.13      0.13      0.11      0.28      0.31       NaN       NaN       NaN       NaN       NaN       NaN
      0.20       NaN       NaN      0.15      0.14      0.10      0.18      0.17      0.15      0.13      0.19      0.23      0.27      0.51       NaN       NaN       NaN
      0.28       NaN       NaN      0.14      0.09      0.16      0.16      0.13      0.17      0.19      0.18      0.30      0.40      0.22       NaN       NaN       NaN
      0.40       NaN       NaN       NaN      0.09      0.12      0.14      0.16      0.14      0.17      0.21      0.24      0.27      0.34      0.75       NaN       NaN
      0.56       NaN       NaN       NaN      0.19      0.15      0.14      0.15      0.16      0.15      0.19      0.19      0.22      0.29      0.57       NaN       NaN
      0.79       NaN       NaN       NaN      0.16      0.18      0.16      0.16      0.16      0.17      0.17      0.19      0.22      0.26      0.31       NaN       NaN
      1.12       NaN       NaN      0.25      0.26      0.21      0.15      0.17      0.17      0.17      0.16      0.18      0.20      0.19      0.30      0.16       NaN
      1.58       NaN       NaN       NaN       NaN      0.23      0.20      0.16      0.17      0.16      0.17      0.17      0.18      0.17      0.22      0.14       NaN
      2.24       NaN       NaN       NaN      0.06      0.14      0.10      0.18      0.16      0.19      0.15      0.15      0.18      0.16      0.21      0.31       NaN
      3.16       NaN       NaN       NaN       NaN      0.02      0.13      0.13      0.16      0.15      0.16      0.16      0.16      0.20      0.20      0.10       NaN
      4.47       NaN       NaN       NaN       NaN      0.60       NaN      0.06      0.09      0.19      0.16      0.16      0.16      0.17      0.17      0.29      0.03
      6.31       NaN       NaN       NaN       NaN       NaN       NaN      0.06      0.22      0.22      0.10      0.17      0.15      0.16      0.14      0.10      0.10


==> anc/supplementtable_medz_smallr_vns.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:        17926
total count in table (limited SFR and Mass range):       14373.0
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         1         1         1         1         1         0         0         3        16        61       118        62        26         5         0
     0.050         2         0         1         0         0         0         0         0         4        31        64       104        51        32         4         0
     0.071         1         1         3         2         1         0         0         2         7        28        60        84        72        18         3         0
      0.10         6         3         6         2         5         0         0         1         6        28        60        85        66        18         3         0
      0.14         5         6         9        14         8         7         3         3        19        35        77        81        76        20         1         0
      0.20         6         5        14        20        11        14         8        18        39        56        71        90        40        15         6         0
      0.28         3        13        20        20        24        14        25        29        40        87       109        90        46        10         4         0
      0.40         4         9        26        38        45        48        50        68       129       119       124        90        39        15         0         0
      0.56         5        15        33        61        70        79       102       123       180       192       168       102        61        14         0         0
      0.79         7        20        43        89       124       126       142       221       240       281       229       118        44        16         1         0
      1.12         5        16        55       100       136       155       193       260       330       331       249       127        56         8         2         0
      1.58         5        14        46        84       138       147       197       266       340       339       286       141        73        13         0         0
      2.24         6        15        34        58        92       124       152       194       285       280       252       137        57        12         0         2
      3.16         5        10        16        28        54        96       107       123       182       224       189       130        52         5         0         0
      4.47         5        10         9        13        22        47        63        62        84       142       139        92        41         9         0         0
      6.31         2         5         9         6        13        12        15        31        60        73        89        67        33         6         0         0
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0      15.2      15.2      15.2      15.2      15.2       0.0       0.0      45.5     242.4     924.2    1787.8     939.4     393.9      75.8       0.0
     0.050      30.3       0.0      15.2       0.0       0.0       0.0       0.0       0.0      60.6     469.7     969.7    1575.7     772.7     484.8      60.6       0.0
     0.071      15.2      15.2      45.5      30.3      15.2       0.0       0.0      30.3     106.1     424.2     909.1    1272.7    1090.9     272.7      45.5       0.0
      0.10      90.9      45.5      90.9      30.3      75.8       0.0       0.0      15.2      90.9     424.2     909.1    1287.9    1000.0     272.7      45.5       0.0
      0.14      75.8      90.9     136.4     212.1     121.2     106.1      45.5      45.5     287.9     530.3    1166.6    1227.3    1151.5     303.0      15.2       0.0
      0.20      90.9      75.8     212.1     303.0     166.7     212.1     121.2     272.7     590.9     848.5    1075.7    1363.6     606.0     227.3      90.9       0.0
      0.28      45.5     197.0     303.0     303.0     363.6     212.1     378.8     439.4     606.0    1318.2    1651.5    1363.6     697.0     151.5      60.6       0.0
      0.40      60.6     136.4     393.9     575.7     681.8     727.3     757.6    1030.3    1954.5    1803.0    1878.8    1363.6     590.9     227.3       0.0       0.0
      0.56      75.8     227.3     500.0     924.2    1060.6    1196.9    1545.4    1863.6    2727.2    2909.0    2545.4    1545.4     924.2     212.1       0.0       0.0
      0.79     106.1     303.0     651.5    1348.5    1878.8    1909.1    2151.5    3348.4    3636.3    4257.5    3469.6    1787.8     666.7     242.4      15.2       0.0
      1.12      75.8     242.4     833.3    1515.1    2060.6    2348.4    2924.2    3939.3    4999.9    5015.1    3772.7    1924.2     848.5     121.2      30.3       0.0
      1.58      75.8     212.1     697.0    1272.7    2090.9    2227.2    2984.8    4030.2    5151.4    5136.3    4333.3    2136.3    1106.0     197.0       0.0       0.0
      2.24      90.9     227.3     515.1     878.8    1393.9    1878.8    2303.0    2939.3    4318.1    4242.3    3818.1    2075.7     863.6     181.8       0.0      30.3
      3.16      75.8     151.5     242.4     424.2     818.2    1454.5    1621.2    1863.6    2757.5    3393.9    2863.6    1969.7     787.9      75.8       0.0       0.0
      4.47      75.8     151.5     136.4     197.0     333.3     712.1     954.5     939.4    1272.7    2151.5    2106.0    1393.9     621.2     136.4       0.0       0.0
      6.31      30.3      75.8     136.4      90.9     197.0     181.8     227.3     469.7     909.1    1106.0    1348.5    1015.1     500.0      90.9       0.0       0.0
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                2.59      2.67      1.55      1.75     0.950                          2.42      2.95      2.93      3.13      3.41      3.36      3.26          
    0.0500      2.80                1.57                                                        3.10      2.86      2.96      3.19      3.38      3.50      3.68          
    0.0710      2.31      1.57      2.85      3.72      3.32                          3.48      2.50      2.99      3.04      3.13      3.44      3.48      3.39          
     0.100      3.12      2.80      3.27      3.06      2.87                          3.56      3.44      3.02      3.05      3.21      3.42      3.54      3.28          
     0.140      2.76      3.44      3.12      3.08      3.12      3.25      2.98      3.15      3.36      3.32      3.19      3.28      3.35      3.48      2.19          
     0.200      2.27      2.58      3.39      2.87      3.12      2.90      3.09      3.50      3.27      3.37      3.27      3.30      3.49      3.59      3.68          
     0.280      2.64      2.21      2.89      3.05      3.01      3.11      3.44      3.54      3.43      3.42      3.28      3.34      3.47      3.57      3.57          
     0.400      1.82      2.22      2.47      2.98      3.04      3.30      3.42      3.53      3.45      3.39      3.42      3.36      3.49      3.57                    
     0.560      2.39      2.38      2.51      2.61      2.89      3.16      3.34      3.36      3.38      3.33      3.42      3.45      3.45      3.41                    
     0.790      2.02      2.25      2.21      2.41      2.75      3.15      3.20      3.40      3.40      3.39      3.39      3.38      3.57      3.62      3.34          
      1.12      1.79      2.25      2.29      2.41      2.71      2.93      3.15      3.36      3.41      3.43      3.39      3.45      3.51      3.62      3.60          
      1.58      2.20      1.98      2.35      2.50      2.63      2.76      3.07      3.29      3.30      3.38      3.44      3.36      3.56      3.58                    
      2.24      2.04      2.38      2.29      2.41      2.44      2.79      3.00      3.09      3.28      3.32      3.42      3.43      3.54      3.53                3.15
      3.16      1.64      2.27      2.30      2.32      2.50      2.64      2.84      3.01      3.11      3.34      3.39      3.49      3.51      3.29                    
      4.47      2.17      2.06      2.45      2.22      2.47      2.60      2.69      2.84      3.00      3.32      3.26      3.47      3.34      3.53                    
      6.31      1.86      1.86      2.17      2.50      2.73      2.53      2.90      2.80      3.15      3.14      3.35      3.42      3.43      3.64                    
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071      0.54       NaN       NaN      0.66       NaN       NaN       NaN      0.41       NaN      0.43      1.18       NaN      0.43       NaN       NaN       NaN
      0.10      0.22      0.60      0.48      0.62      0.67       NaN       NaN      1.20      0.63      0.58      1.17      0.45      0.43      1.25       NaN       NaN
      0.14      0.78      0.63      0.50      0.56      0.67      0.57       NaN       NaN      0.68      0.86      0.62      0.43       NaN      0.53       NaN       NaN
      0.20      0.50      0.36      0.46      0.67      0.61      0.84      1.01      1.03      0.89      0.89      0.96      0.96       NaN       NaN       NaN       NaN
      0.28      0.20      0.64      0.55      0.67      0.72      0.88      0.97      1.07      0.98      0.95      0.96      0.63       NaN       NaN      0.67       NaN
      0.40      0.56      0.35      0.47      0.58      0.70      0.73      0.88      1.03      1.14      0.99      1.12      1.32      1.15      0.30       NaN       NaN
      0.56      0.39      0.35      0.47      0.60      0.74      0.83      0.93      1.05      1.18      1.07      1.14      0.99      0.97      0.58       NaN       NaN
      0.79      0.17      0.34      0.50      0.58      0.67      0.79      0.90      1.08      1.18      1.20      1.16      1.17      0.96      1.29      1.41       NaN
      1.12      0.38      0.41      0.42      0.53      0.65      0.80      0.93      1.03      1.16      1.21      1.19      1.26      1.27       NaN       NaN       NaN
      1.58      0.21      0.43      0.42      0.50      0.66      0.74      0.89      1.05      1.18      1.23      1.27      1.27      1.37      1.15       NaN       NaN
      2.24      0.44      0.22      0.42      0.50      0.59      0.68      0.86      1.00      1.16      1.25      1.28      1.31      1.30      1.34       NaN      1.05
      3.16      0.23      0.48      0.29      0.49      0.50      0.63      0.81      0.95      1.06      1.20      1.30      1.31      1.31       NaN       NaN       NaN
      4.47      0.33      0.46      0.40      0.48      0.50      0.63      0.76      0.86      1.05      1.20      1.26      1.33      1.34      1.55       NaN       NaN
      6.31      0.60      0.39      0.37      0.67      0.45      0.51      0.55      0.82      0.94      1.14      1.26      1.34      1.35      1.25       NaN       NaN
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.00      0.00      0.00      0.00      0.00      0.00      0.00       NaN
     0.050      0.00       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.00      0.00      0.00      0.00      0.00      0.00      0.00       NaN
     0.071       NaN       NaN      0.00      0.46       NaN       NaN       NaN      0.29      0.00      0.08      0.19      0.00      0.05      0.00      0.00       NaN
      0.10      0.13      0.30      0.19      0.00      0.37       NaN       NaN       NaN      0.29      0.18      0.15      0.05      0.05      0.30      0.00       NaN
      0.14      0.34      0.26      0.27      0.28      0.24      0.29      0.00      0.00      0.35      0.17      0.20      0.05      0.00      0.12       NaN       NaN
      0.20      0.36      0.24      0.23      0.34      0.33      0.43      0.49      0.49      0.37      0.29      0.34      0.11      0.00      0.00      0.00       NaN
      0.28      0.11      0.40      0.24      0.27      0.27      0.43      0.46      0.49      0.51      0.41      0.33      0.16      0.00      0.00      0.33       NaN
      0.40      0.18      0.21      0.23      0.22      0.21      0.32      0.44      0.52      0.58      0.50      0.44      0.30      0.19      0.08       NaN       NaN
      0.56      0.18      0.18      0.19      0.27      0.23      0.26      0.37      0.43      0.59      0.55      0.52      0.34      0.24      0.38       NaN       NaN
      0.79      0.08      0.14      0.22      0.21      0.22      0.21      0.24      0.39      0.55      0.59      0.56      0.42      0.31      0.52       NaN       NaN
      1.12      0.18      0.12      0.20      0.21      0.20      0.21      0.27      0.30      0.44      0.59      0.61      0.55      0.59      0.00      0.00       NaN
      1.58      0.13      0.18      0.19      0.19      0.22      0.21      0.21      0.31      0.37      0.55      0.63      0.64      0.59      0.56       NaN       NaN
      2.24      0.28      0.16      0.13      0.19      0.22      0.17      0.21      0.26      0.28      0.45      0.55      0.65      0.65      0.58       NaN      0.74
      3.16      0.17      0.52      0.20      0.25      0.23      0.21      0.21      0.18      0.25      0.40      0.51      0.64      0.67      0.00       NaN       NaN
      4.47      0.08      0.21      0.18      0.17      0.18      0.21      0.19      0.18      0.31      0.26      0.46      0.50      0.66      0.77       NaN       NaN
      6.31      0.24      0.24      0.21      0.43      0.15      0.15      0.28      0.17      0.18      0.34      0.45      0.61      0.51      0.63       NaN       NaN


==> anc/supplementtable_medz_smallr_vss.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:         9416
total count in table (limited SFR and Mass range):       9416.00
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.050         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.071         1         0         0         1         0         0         0         0         0         1         1         0         1         0         0         0
      0.10         3         2         5         1         4         0         0         1         2         1         1         1         1         0         0         0
      0.14         2         2         7         9         1         3         0         0         5         2         7         1         0         1         0         0
      0.20         4         5        13        13         9         9         3         8        10         6         5         2         0         0         0         0
      0.28         1         9        18        18        22         8        18        21        18        21        15         5         0         0         1         0
      0.40         4         9        23        36        43        40        33        45        57        40        24         5         2         1         0         0
      0.56         5        13        32        59        66        74        88       102       111        78        48        11         4         3         0         0
      0.79         7        19        43        89       124       123       136       194       176       163        86        19         3         4         1         0
      1.12         4        16        55        97       136       154       187       246       280       218       120        32        17         0         0         0
      1.58         5        14        45        84       138       146       195       252       310       254       162        64        20         4         0         0
      2.24         6        15        34        58        91       124       151       188       275       242       197        76        22         3         0         1
      3.16         5        10        16        26        54        95       107       123       176       201       154        83        23         0         0         0
      4.47         5         9         9        13        22        46        62        62        80       136       117        76        25         4         0         0
      6.31         2         5         9         6        13        12        15        31        60        66        75        46        25         2         0         0
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.050       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.071      15.2       0.0       0.0      15.2       0.0       0.0       0.0       0.0       0.0      15.2      15.2       0.0      15.2       0.0       0.0       0.0
      0.10      45.5      30.3      75.8      15.2      60.6       0.0       0.0      15.2      30.3      15.2      15.2      15.2      15.2       0.0       0.0       0.0
      0.14      30.3      30.3     106.1     136.4      15.2      45.5       0.0       0.0      75.8      30.3     106.1      15.2       0.0      15.2       0.0       0.0
      0.20      60.6      75.8     197.0     197.0     136.4     136.4      45.5     121.2     151.5      90.9      75.8      30.3       0.0       0.0       0.0       0.0
      0.28      15.2     136.4     272.7     272.7     333.3     121.2     272.7     318.2     272.7     318.2     227.3      75.8       0.0       0.0      15.2       0.0
      0.40      60.6     136.4     348.5     545.4     651.5     606.0     500.0     681.8     863.6     606.0     363.6      75.8      30.3      15.2       0.0       0.0
      0.56      75.8     197.0     484.8     893.9    1000.0    1121.2    1333.3    1545.4    1681.8    1181.8     727.3     166.7      60.6      45.5       0.0       0.0
      0.79     106.1     287.9     651.5    1348.5    1878.8    1863.6    2060.6    2939.3    2666.6    2469.7    1303.0     287.9      45.5      60.6      15.2       0.0
      1.12      60.6     242.4     833.3    1469.7    2060.6    2333.3    2833.3    3727.2    4242.3    3303.0    1818.1     484.8     257.6       0.0       0.0       0.0
      1.58      75.8     212.1     681.8    1272.7    2090.9    2212.1    2954.5    3818.1    4696.9    3848.4    2454.5     969.7     303.0      60.6       0.0       0.0
      2.24      90.9     227.3     515.1     878.8    1378.8    1878.8    2287.8    2848.4    4166.6    3666.6    2984.8    1151.5     333.3      45.5       0.0      15.2
      3.16      75.8     151.5     242.4     393.9     818.2    1439.4    1621.2    1863.6    2666.6    3045.4    2333.3    1257.6     348.5       0.0       0.0       0.0
      4.47      75.8     136.4     136.4     197.0     333.3     697.0     939.4     939.4    1212.1    2060.6    1772.7    1151.5     378.8      60.6       0.0       0.0
      6.31      30.3      75.8     136.4      90.9     197.0     181.8     227.3     469.7     909.1    1000.0    1136.3     697.0     378.8      30.3       0.0       0.0
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                                                                                                                                                                
    0.0500                                                                                                                                                                
    0.0710      2.31                          2.34                                                        2.32      3.30                3.01                              
     0.100      2.94      2.99      3.27      2.03      3.07                          3.56      2.90      2.19      3.18      3.67      3.42                              
     0.140      3.08      2.29      3.02      3.08      3.57      3.47                          3.15      3.42      3.50      3.01                1.10                    
     0.200      2.27      2.58      3.38      2.75      3.11      3.13      2.93      3.51      3.23      3.17      3.14      3.58                                        
     0.280      2.64      2.01      2.89      3.05      3.05      3.24      3.54      3.54      3.43      3.28      3.45      3.21                          2.43          
     0.400      1.82      2.22      2.47      2.98      3.04      3.31      3.53      3.49      3.38      3.38      3.36      3.36      3.44      3.03                    
     0.560      2.39      2.38      2.51      2.61      2.90      3.16      3.40      3.35      3.34      3.30      3.46      3.58      3.38      2.91                    
     0.790      2.02      2.23      2.21      2.41      2.75      3.16      3.20      3.40      3.39      3.36      3.38      3.55      3.52      3.52      3.34          
      1.12      1.89      2.25      2.29      2.40      2.71      2.94      3.15      3.36      3.40      3.39      3.39      3.47      3.47                              
      1.58      2.20      1.98      2.35      2.50      2.63      2.76      3.08      3.29      3.29      3.39      3.42      3.36      3.49      3.51                    
      2.24      2.04      2.38      2.29      2.41      2.44      2.79      3.00      3.10      3.28      3.31      3.42      3.46      3.52      3.53                3.15
      3.16      1.64      2.27      2.30      2.38      2.50      2.64      2.84      3.01      3.11      3.36      3.39      3.49      3.51                              
      4.47      2.17      2.06      2.45      2.22      2.47      2.61      2.72      2.84      3.00      3.32      3.32      3.52      3.34      3.53                    
      6.31      1.86      1.86      2.17      2.50      2.73      2.53      2.90      2.80      3.15      3.19      3.39      3.37      3.50      3.69                    
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071      0.54       NaN       NaN      0.66       NaN       NaN       NaN       NaN       NaN      0.43      0.91       NaN      0.43       NaN       NaN       NaN
      0.10      0.22      0.60      0.48      0.62      0.67       NaN       NaN      1.20      0.63      0.58      1.17      0.45      0.43       NaN       NaN       NaN
      0.14      0.78      0.63      0.50      0.56      0.67      0.57       NaN       NaN      0.68      0.86      0.62      0.43       NaN      0.53       NaN       NaN
      0.20      0.50      0.36      0.46      0.67      0.61      0.84      1.01      1.03      0.89      0.89      0.53      0.96       NaN       NaN       NaN       NaN
      0.28      0.20      0.64      0.55      0.67      0.72      0.88      0.97      1.07      0.98      0.95      0.96      0.63       NaN       NaN      0.67       NaN
      0.40      0.56      0.35      0.47      0.58      0.70      0.73      0.88      1.03      1.14      0.99      1.12      1.32      1.15      0.30       NaN       NaN
      0.56      0.39      0.35      0.47      0.60      0.74      0.83      0.93      1.05      1.18      1.07      1.14      0.99      0.97      0.58       NaN       NaN
      0.79      0.17      0.34      0.50      0.58      0.67      0.79      0.90      1.08      1.18      1.20      1.16      1.17      0.96      1.29      1.41       NaN
      1.12      0.38      0.41      0.42      0.53      0.65      0.80      0.93      1.03      1.16      1.21      1.19      1.26      1.27       NaN       NaN       NaN
      1.58      0.21      0.43      0.42      0.50      0.66      0.74      0.89      1.05      1.18      1.23      1.27      1.27      1.37      1.15       NaN       NaN
      2.24      0.44      0.22      0.42      0.50      0.59      0.68      0.86      1.00      1.16      1.25      1.28      1.31      1.30      1.34       NaN      1.05
      3.16      0.23      0.48      0.29      0.49      0.50      0.63      0.81      0.95      1.06      1.20      1.30      1.31      1.31       NaN       NaN       NaN
      4.47      0.33      0.46      0.40      0.48      0.50      0.63      0.76      0.86      1.05      1.20      1.25      1.33      1.34      1.55       NaN       NaN
      6.31      0.60      0.39      0.37      0.67      0.45      0.51      0.55      0.82      0.94      1.14      1.26      1.34      1.35      1.25       NaN       NaN
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.10      0.03      0.20      0.06       NaN      0.23       NaN       NaN       NaN      0.09       NaN       NaN       NaN       NaN       NaN       NaN       NaN
      0.14      0.42      0.31      0.15      0.14       NaN      0.16       NaN       NaN      0.15      0.26      0.24       NaN       NaN       NaN       NaN       NaN
      0.20      0.36      0.24      0.19      0.16      0.22      0.08      0.27      0.21      0.21      0.17      0.48      0.49       NaN       NaN       NaN       NaN
      0.28       NaN      0.35      0.19      0.19      0.20      0.18      0.27      0.20      0.20      0.28      0.29      0.29       NaN       NaN       NaN       NaN
      0.40      0.18      0.21      0.17      0.18      0.15      0.18      0.15      0.19      0.20      0.19      0.26      0.30      0.57       NaN       NaN       NaN
      0.56      0.18      0.14      0.19      0.25      0.16      0.16      0.20      0.16      0.18      0.21      0.18      0.25      0.30      0.42       NaN       NaN
      0.79      0.08      0.12      0.22      0.21      0.22      0.17      0.18      0.18      0.20      0.20      0.26      0.26      0.51      0.41       NaN       NaN
      1.12      0.12      0.12      0.20      0.21      0.20      0.20      0.22      0.19      0.17      0.19      0.19      0.17      0.22       NaN       NaN       NaN
      1.58      0.13      0.18      0.18      0.19      0.22      0.20      0.19      0.20      0.17      0.17      0.18      0.17      0.26      0.12       NaN       NaN
      2.24      0.28      0.16      0.13      0.19      0.21      0.17      0.20      0.19      0.19      0.16      0.18      0.16      0.16      0.13       NaN       NaN
      3.16      0.17      0.52      0.20      0.21      0.23      0.20      0.21      0.18      0.18      0.17      0.17      0.16      0.17       NaN       NaN       NaN
      4.47      0.08      0.17      0.18      0.17      0.18      0.19      0.16      0.18      0.22      0.17      0.16      0.14      0.15      0.15       NaN       NaN
      6.31      0.24      0.24      0.21      0.43      0.15      0.15      0.28      0.17      0.18      0.20      0.18      0.14      0.15      0.16       NaN       NaN


==> anc/supplementtable_medz_smallr_vssfs.txt <==
These tables are arranged like Table 1 from Mannucci et al 2010 with the same mass and SFR bins.  The mass increases left to right and SFR increases top to bottom.
mass bins (in units of 10^10 Msolar): 
   0.126   0.178   0.251   0.355   0.501   0.708   1.00   1.41   2.00   2.82   3.98   5.62   7.94   11.2   15.8   22.4
SFR bins (in units of Msolar/year): 
   0.035   0.050   0.071   0.10   0.14   0.20   0.28   0.40   0.56   0.79   1.12   1.58   2.24   3.16   4.47   6.31
 
total count across ALL SFR and Masses:         9456
total count in table (limited SFR and Mass range):       9456.00
 
sample size
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.050         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0         0
     0.071         1         0         0         1         0         0         0         1         0         1         2         0         1         0         0         0
      0.10         3         2         5         1         4         0         0         1         2         2         1         1         1         1         0         0
      0.14         2         2         7         9         1         3         0         0         5         2         7         1         0         1         0         0
      0.20         4         5        13        13         9         9         3         8        10         6         6         2         0         0         0         0
      0.28         1         9        18        18        22         8        18        21        18        21        15         5         0         0         1         0
      0.40         4         9        23        36        43        40        33        45        57        40        24         5         2         1         0         0
      0.56         5        13        32        59        66        74        88       102       111        78        48        11         4         3         0         0
      0.79         7        19        43        89       124       123       136       194       176       163        86        19         3         4         1         0
      1.12         4        16        55        99       136       154       187       246       281       218       120        32        17         0         0         0
      1.58         5        14        45        84       138       146       195       252       310       255       162        64        20         4         0         0
      2.24         6        15        34        58        91       124       151       188       275       243       197        76        22         3         0         1
      3.16         5        10        16        26        54        95       107       123       177       201       157        87        24         0         0         0
      4.47         5         9         9        13        22        46        62        62        80       138       120        77        25         4         0         0
      6.31         2         5         9         6        13        12        15        31        60        68        78        51        28         4         0         0
 
source density (sample size/redshift shell volume [Gpc^-3])
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.050       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0       0.0
     0.071      15.2       0.0       0.0      15.2       0.0       0.0       0.0      15.2       0.0      15.2      30.3       0.0      15.2       0.0       0.0       0.0
      0.10      45.5      30.3      75.8      15.2      60.6       0.0       0.0      15.2      30.3      30.3      15.2      15.2      15.2      15.2       0.0       0.0
      0.14      30.3      30.3     106.1     136.4      15.2      45.5       0.0       0.0      75.8      30.3     106.1      15.2       0.0      15.2       0.0       0.0
      0.20      60.6      75.8     197.0     197.0     136.4     136.4      45.5     121.2     151.5      90.9      90.9      30.3       0.0       0.0       0.0       0.0
      0.28      15.2     136.4     272.7     272.7     333.3     121.2     272.7     318.2     272.7     318.2     227.3      75.8       0.0       0.0      15.2       0.0
      0.40      60.6     136.4     348.5     545.4     651.5     606.0     500.0     681.8     863.6     606.0     363.6      75.8      30.3      15.2       0.0       0.0
      0.56      75.8     197.0     484.8     893.9    1000.0    1121.2    1333.3    1545.4    1681.8    1181.8     727.3     166.7      60.6      45.5       0.0       0.0
      0.79     106.1     287.9     651.5    1348.5    1878.8    1863.6    2060.6    2939.3    2666.6    2469.7    1303.0     287.9      45.5      60.6      15.2       0.0
      1.12      60.6     242.4     833.3    1500.0    2060.6    2333.3    2833.3    3727.2    4257.5    3303.0    1818.1     484.8     257.6       0.0       0.0       0.0
      1.58      75.8     212.1     681.8    1272.7    2090.9    2212.1    2954.5    3818.1    4696.9    3863.6    2454.5     969.7     303.0      60.6       0.0       0.0
      2.24      90.9     227.3     515.1     878.8    1378.8    1878.8    2287.8    2848.4    4166.6    3681.8    2984.8    1151.5     333.3      45.5       0.0      15.2
      3.16      75.8     151.5     242.4     393.9     818.2    1439.4    1621.2    1863.6    2681.8    3045.4    2378.7    1318.2     363.6       0.0       0.0       0.0
      4.47      75.8     136.4     136.4     197.0     333.3     697.0     939.4     939.4    1212.1    2090.9    1818.1    1166.6     378.8      60.6       0.0       0.0
      6.31      30.3      75.8     136.4      90.9     197.0     181.8     227.3     469.7     909.1    1030.3    1181.8     772.7     424.2      60.6       0.0       0.0
 
median radius
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
    0.0350                                                                                                                                                                
    0.0500                                                                                                                                                                
    0.0710      2.31                          2.34                                    1.08                2.32      3.30                3.01                              
     0.100      2.94      2.99      3.27      2.03      3.07                          3.56      2.90      3.13      3.18      3.67      3.42      1.86                    
     0.140      3.08      2.29      3.02      3.08      3.57      3.47                          3.15      3.42      3.50      3.01                1.10                    
     0.200      2.27      2.58      3.38      2.75      3.11      3.13      2.93      3.51      3.23      3.17      3.27      3.58                                        
     0.280      2.64      2.01      2.89      3.05      3.05      3.24      3.54      3.54      3.43      3.28      3.45      3.21                          2.43          
     0.400      1.82      2.22      2.47      2.98      3.04      3.31      3.53      3.49      3.38      3.38      3.36      3.36      3.44      3.03                    
     0.560      2.39      2.38      2.51      2.61      2.90      3.16      3.40      3.35      3.34      3.30      3.46      3.58      3.38      2.91                    
     0.790      2.02      2.23      2.21      2.41      2.75      3.16      3.20      3.40      3.39      3.36      3.38      3.55      3.52      3.52      3.34          
      1.12      1.89      2.25      2.29      2.41      2.71      2.94      3.15      3.36      3.39      3.39      3.39      3.47      3.47                              
      1.58      2.20      1.98      2.35      2.50      2.63      2.76      3.08      3.29      3.29      3.39      3.42      3.36      3.49      3.51                    
      2.24      2.04      2.38      2.29      2.41      2.44      2.79      3.00      3.10      3.28      3.31      3.42      3.46      3.52      3.53                3.15
      3.16      1.64      2.27      2.30      2.38      2.50      2.64      2.84      3.01      3.11      3.36      3.39      3.52      3.51                              
      4.47      2.17      2.06      2.45      2.22      2.47      2.61      2.72      2.84      3.00      3.32      3.32      3.52      3.34      3.53                    
      6.31      1.86      1.86      2.17      2.50      2.73      2.53      2.90      2.80      3.15      3.19      3.40      3.37      3.50      3.64                    
 
median metallicity [in units of (O/H)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071      0.54       NaN       NaN      0.66       NaN       NaN       NaN      0.41       NaN      0.43      1.18       NaN      0.43       NaN       NaN       NaN
      0.10      0.22      0.60      0.48      0.62      0.67       NaN       NaN      1.20      0.63      0.75      1.17      0.45      0.43      1.25       NaN       NaN
      0.14      0.78      0.63      0.50      0.56      0.67      0.57       NaN       NaN      0.68      0.86      0.62      0.43       NaN      0.53       NaN       NaN
      0.20      0.50      0.36      0.46      0.67      0.61      0.84      1.01      1.03      0.89      0.89      0.96      0.96       NaN       NaN       NaN       NaN
      0.28      0.20      0.64      0.55      0.67      0.72      0.88      0.97      1.07      0.98      0.95      0.96      0.63       NaN       NaN      0.67       NaN
      0.40      0.56      0.35      0.47      0.58      0.70      0.73      0.88      1.03      1.14      0.99      1.12      1.32      1.15      0.30       NaN       NaN
      0.56      0.39      0.35      0.47      0.60      0.74      0.83      0.93      1.05      1.18      1.07      1.14      0.99      0.97      0.58       NaN       NaN
      0.79      0.17      0.34      0.50      0.58      0.67      0.79      0.90      1.08      1.18      1.20      1.16      1.17      0.96      1.29      1.41       NaN
      1.12      0.38      0.41      0.42      0.53      0.65      0.80      0.93      1.03      1.16      1.21      1.19      1.26      1.27       NaN       NaN       NaN
      1.58      0.21      0.43      0.42      0.50      0.66      0.74      0.89      1.05      1.18      1.23      1.27      1.27      1.37      1.15       NaN       NaN
      2.24      0.44      0.22      0.42      0.50      0.59      0.68      0.86      1.00      1.16      1.25      1.28      1.31      1.30      1.34       NaN      1.05
      3.16      0.23      0.48      0.29      0.49      0.50      0.63      0.81      0.95      1.06      1.20      1.30      1.31      1.31       NaN       NaN       NaN
      4.47      0.33      0.46      0.40      0.48      0.50      0.63      0.76      0.86      1.05      1.20      1.26      1.33      1.34      1.55       NaN       NaN
      6.31      0.60      0.39      0.37      0.67      0.45      0.51      0.55      0.82      0.94      1.14      1.26      1.34      1.35      1.25       NaN       NaN
 
metallicity standard deviation [SD(medianmetallicity)/(10^-3)]
  SFR\Mass     0.126     0.178     0.251     0.355     0.501     0.708      1.00      1.41      2.00      2.82      3.98      5.62      7.94      11.2      15.8      22.4
     0.035       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.050       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN
     0.071       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN       NaN      0.19       NaN       NaN       NaN       NaN       NaN
      0.10      0.03      0.20      0.06       NaN      0.23       NaN       NaN       NaN      0.09      0.12       NaN       NaN       NaN       NaN       NaN       NaN
      0.14      0.42      0.31      0.15      0.14       NaN      0.16       NaN       NaN      0.15      0.26      0.24       NaN       NaN       NaN       NaN       NaN
      0.20      0.36      0.24      0.19      0.16      0.22      0.08      0.27      0.21      0.21      0.17      0.66      0.49       NaN       NaN       NaN       NaN
      0.28       NaN      0.35      0.19      0.19      0.20      0.18      0.27      0.20      0.20      0.28      0.29      0.29       NaN       NaN       NaN       NaN
      0.40      0.18      0.21      0.17      0.18      0.15      0.18      0.15      0.19      0.20      0.19      0.26      0.30      0.57       NaN       NaN       NaN
      0.56      0.18      0.14      0.19      0.25      0.16      0.16      0.20      0.16      0.18      0.21      0.18      0.25      0.30      0.42       NaN       NaN
      0.79      0.08      0.12      0.22      0.21      0.22      0.17      0.18      0.18      0.20      0.20      0.26      0.26      0.51      0.41       NaN       NaN
      1.12      0.12      0.12      0.20      0.21      0.20      0.20      0.22      0.19      0.17      0.19      0.19      0.17      0.22       NaN       NaN       NaN
      1.58      0.13      0.18      0.18      0.19      0.22      0.20      0.19      0.20      0.17      0.17      0.18      0.17      0.26      0.12       NaN       NaN
      2.24      0.28      0.16      0.13      0.19      0.21      0.17      0.20      0.19      0.19      0.16      0.18      0.16      0.16      0.13       NaN       NaN
      3.16      0.17      0.52      0.20      0.21      0.23      0.20      0.21      0.18      0.18      0.17      0.17      0.16      0.17       NaN       NaN       NaN
      4.47      0.08      0.17      0.18      0.17      0.18      0.19      0.16      0.18      0.22      0.17      0.16      0.14      0.15      0.15       NaN       NaN
      6.31      0.24      0.24      0.21      0.43      0.15      0.15      0.28      0.17      0.18      0.19      0.18      0.15      0.15      0.15       NaN       NaN

